Illustrations of Integrand-Basis Building at Two Loops

We outline the concrete steps involved in building prescriptive master integrand bases for scattering amplitudes beyond the planar limit. We highlight the role of contour choices in such bases, and illustrate the full process by constructing a complete, triangle power-counting basis at two loops for six particles. We show how collinear contour choices can be used to divide integrand bases into separately finite and divergent subspaces, and how double-poles can be used to further subdivide these spaces according to (transcendental) weight. Complete details of the basis constructed for six particles is provided in the ancillary files for this work's submission to the arXiv.

==> anc/integrand_basis_data.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Integrand DATA for a complete 3-gon power-counting basis at 2-loops for 6 particles
    "Illustrations of Integrand-Basis Building at Two Loops"
       by Jacob Bourjaily, Cameron Langer, and Yaqi Zheng
               [arXiv:2112.nnnnn].                                                                
                                  
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(*data about particular integrands*)
divergentIntegralList={int[13,1],int[13,2],int[14,1],int[14,2],int[15,1],int[15,2],int[16,1],int[16,2],int[17,3],int[17,1],int[17,5],int[17,7],int[18,3],int[18,1],int[18,5],int[18,7],int[19,3],int[19,1],int[19,5],int[19,7],int[20,3],int[20,5],int[20,1],int[20,7],int[21,1],int[21,5],int[22,1],int[22,5],int[22,2],int[22,6],int[23,3],int[23,1],int[23,5],int[23,7],int[24,5],int[24,3],int[24,1],int[24,7],int[25,1],int[25,2],int[28,1],int[28,2],int[29,1],int[29,2],int[31,1],int[31,2],int[32,1],int[32,2],int[34,6],int[34,5],int[34,2],int[34,1],int[34,7],int[34,10],int[35,6],int[35,1],int[36,2],int[36,1],int[36,6],int[36,7],int[36,4],int[36,9],int[37,4],int[37,9],int[37,2],int[37,6],int[37,1],int[37,7],int[37,3],int[37,8],int[37,5],int[37,10],int[38,4],int[38,9],int[38,2],int[38,6],int[38,1],int[38,7],int[38,3],int[38,8],int[38,5],int[38,10],int[39,2],int[39,6],int[39,1],int[39,7],int[39,5],int[39,10],int[40,4],int[40,9],int[40,2],int[40,6],int[40,1],int[40,7],int[40,3],int[40,8],int[40,5],int[40,10],int[41,4],int[41,9],int[41,2],int[41,6],int[41,1],int[41,7],int[41,3],int[41,8],int[41,5],int[41,10],int[42,4],int[42,9],int[42,2],int[42,6],int[42,1],int[42,7],int[42,3],int[42,8],int[42,5],int[42,10],int[43,8],int[43,2],int[43,4],int[43,1],int[43,3],int[43,7],int[43,9],int[43,6],int[44,1],int[45,1],int[46,1],int[47,1],int[48,1],int[49,1],int[50,1],int[51,1],int[52,1],int[53,1],int[54,1],int[55,1],int[56,1],int[57,1],int[58,1],int[59,1],int[61,1],int[61,2],int[61,3],int[61,4],int[61,5],int[62,2],int[62,1],int[62,3],int[63,3],int[63,2],int[63,1],int[63,4],int[63,5],int[63,6],int[64,1],int[64,3],int[64,2],int[65,2],int[65,4],int[65,6],int[65,1],int[65,3],int[65,5],int[67,1],int[67,2],int[67,3],int[67,6],int[67,4],int[67,5],int[68,4],int[68,2],int[68,6],int[68,1],int[68,3],int[68,5],int[70,1],int[71,1],int[72,1],int[73,1],int[74,1],int[75,1],int[76,1],int[77,1],int[78,1],int[79,1],int[80,1],int[81,1],int[82,1]};
doublePoleIntegralList={int[47,2],int[47,3],int[52,2],int[52,3],int[57,2],int[57,3],int[60,2],int[60,3],int[61,3],int[61,4],int[61,5],int[61,6],int[62,3],int[62,4],int[62,5],int[62,6],int[66,6],int[69,3],int[69,4],int[69,5],int[69,6],int[85,1],int[85,1],int[87,1]};



(*integrand topology data*)

(*edge lists*)
edgeList[1]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5],v[6],p[5]},{p[6],v[7],p[6]}};

edgeList[2]={{v[7],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5],v[6],p[5]},{p[6],v[7],p[6]}};

edgeList[3]={{v[7],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5,6],v[6],p[5,6]}};

edgeList[4]={{v[7],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[5]={{v[7],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[6]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[7],p[6]}};

edgeList[7]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5],v[6],p[5]},{p[6],v[7],p[6]}};

edgeList[8]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[5],p[5]},{p[6],v[7],p[6]}};

edgeList[9]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5],v[5],p[5]},{p[6],v[7],p[6]}};

edgeList[10]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[3],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4],v[5],p[4]},{p[5,6],v[7],p[5,6]}};

edgeList[11]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[3],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4],v[5],p[4]},{p[5],v[6],p[5]},{p[6],v[7],p[6]}};

edgeList[12]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[3],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[7],p[6]}};

edgeList[13]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4],v[5],p[4]},{p[5,6],v[6],p[5,6]}};

edgeList[14]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[6],p[6]}};

edgeList[15]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[16]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[17]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4],v[5],p[4]},{p[5,6],v[6],p[5,6]}};

edgeList[18]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[6],p[6]}};

edgeList[19]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5,6],v[5],p[4,5,6]}};

edgeList[20]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[21]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5,6],v[5],p[5,6]}};

edgeList[22]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[23]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[4],p[4]},{p[5,6],v[5],p[5,6]}};

edgeList[24]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4,5],v[4],p[4,5]},{p[6],v[5],p[6]}};

edgeList[25]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5,6],v[6],p[5,6]}};

edgeList[26]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[6],p[6]}};

edgeList[27]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4,5,6],v[5],p[4,5,6]}};

edgeList[28]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[29]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[30]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5,6],v[5],p[5,6]}};

edgeList[31]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[4],p[5]},{p[6],v[5],p[6]}};

edgeList[32]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[33]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5,6],v[5],p[5,6]}};

edgeList[34]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4,5],v[4],p[3,4,5]},{p[6],v[6],p[6]}};

edgeList[35]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5,6],v[6],p[5,6]}};

edgeList[36]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[37]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[6],p[6]}};

edgeList[38]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[39]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4,5],v[4],p[4,5]},{p[6],v[6],p[6]}};

edgeList[40]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[41]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5],v[4],p[5]},{p[6],v[6],p[6]}};

edgeList[42]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3,4],v[2],p[2,3,4]},{p[5],v[4],p[5]},{p[6],v[6],p[6]}};

edgeList[43]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1,2],v[1],p[1,2]},{p[3,4],v[2],p[3,4]},{p[5],v[4],p[5]},{p[6],v[6],p[6]}};

edgeList[44]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5,6],v[5],p[4,5,6]}};

edgeList[45]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5,6],v[5],p[5,6]}};

edgeList[46]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4,5],v[4],p[3,4,5]},{p[6],v[5],p[6]}};

edgeList[47]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4,5,6],v[4],p[3,4,5,6]}};

edgeList[48]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[4],p[4]},{p[5,6],v[5],p[5,6]}};

edgeList[49]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4,5],v[4],p[4,5]},{p[6],v[5],p[6]}};

edgeList[50]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[4],p[4]},{p[5,6],v[5],p[5,6]}};

edgeList[51]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4,5],v[4],p[4,5]},{p[6],v[5],p[6]}};

edgeList[52]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4,5,6],v[4],p[4,5,6]}};

edgeList[53]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5],v[4],p[5]},{p[6],v[5],p[6]}};

edgeList[54]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5,6],v[4],p[5,6]}};

edgeList[55]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4,5],v[3],p[4,5]},{p[6],v[4],p[6]}};

edgeList[56]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3,4],v[2],p[2,3,4]},{p[5],v[4],p[5]},{p[6],v[5],p[6]}};

edgeList[57]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3,4],v[2],p[2,3,4]},{p[5,6],v[4],p[5,6]}};

edgeList[58]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3,4],v[2],p[2,3,4]},{p[5],v[3],p[5]},{p[6],v[4],p[6]}};

edgeList[59]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1,2],v[1],p[1,2]},{p[3,4],v[2],p[3,4]},{p[5],v[4],p[5]},{p[6],v[5],p[6]}};

edgeList[60]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1,2],v[1],p[1,2]},{p[3,4],v[2],p[3,4]},{p[5,6],v[4],p[5,6]}};

edgeList[61]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2,3,4,5],v[3],p[2,3,4,5]},{p[6],v[5],p[6]}};

edgeList[62]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2,3,4],v[3],p[2,3,4]},{p[5,6],v[5],p[5,6]}};

edgeList[63]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2,3,4],v[3],p[2,3,4]},{p[5],v[4],p[5]},{p[6],v[5],p[6]}};

edgeList[64]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2,3],v[3],p[2,3]},{p[4],v[4],p[4]},{p[5,6],v[5],p[5,6]}};

edgeList[65]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2,3],v[3],p[2,3]},{p[4,5],v[4],p[4,5]},{p[6],v[5],p[6]}};

edgeList[66]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2],v[3],p[2]},{p[3,4,5],v[4],p[3,4,5]},{p[6],v[5],p[6]}};

edgeList[67]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[4],p[5]},{p[6],v[5],p[6]}};

edgeList[68]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4,5],v[4],p[4,5]},{p[6],v[5],p[6]}};

edgeList[69]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1,2],v[1],p[1,2]},{p[3,4],v[3],p[3,4]},{p[5,6],v[5],p[5,6]}};

edgeList[70]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5,6],v[5],p[4,5,6]}};

edgeList[71]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5,6],v[5],p[5,6]}};

edgeList[72]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[4],p[4]},{p[5,6],v[5],p[5,6]}};

edgeList[73]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[4],p[5]},{p[6],v[5],p[6]}};

edgeList[74]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[4],p[4]},{p[5,6],v[5],p[5,6]}};

edgeList[75]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1],v[1],p[1]},{p[2],v[3],p[2]},{p[3,4,5,6],v[4],p[3,4,5,6]}};

edgeList[76]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1],v[1],p[1]},{p[2,3],v[3],p[2,3]},{p[4,5,6],v[4],p[4,5,6]}};

edgeList[77]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1],v[1],p[1]},{p[2,3,4],v[3],p[2,3,4]},{p[5,6],v[4],p[5,6]}};

edgeList[78]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1],v[1],p[1]},{p[2,3,4,5],v[3],p[2,3,4,5]},{p[6],v[4],p[6]}};

edgeList[79]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4,5,6],v[4],p[4,5,6]}};

edgeList[80]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5,6],v[4],p[5,6]}};

edgeList[81]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4,5],v[3],p[3,4,5]},{p[6],v[4],p[6]}};

edgeList[82]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5,6],v[4],p[5,6]}};

edgeList[83]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1,2],v[1],p[1,2]},{p[3,4],v[3],p[3,4]},{p[5,6],v[4],p[5,6]}};

edgeList[84]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1,2],v[1],p[1,2]},{p[3,4,5],v[3],p[3,4,5]},{p[6],v[4],p[6]}};

edgeList[85]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1,2],v[1],p[1,2]},{p[3,4,5,6],v[3],p[3,4,5,6]}};

edgeList[86]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1,2],v[1],p[1,2]},{p[3],v[2],p[3]},{p[4,5],v[3],p[4,5]},{p[6],v[4],p[6]}};

edgeList[87]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[2],e},{p[1,2,3],v[1],p[1,2,3]},{p[4,5,6],v[3],p[4,5,6]}};


(*contour lists for all top-level degrees of freedom for each topology*)
contourLists[1]={pt[{{w,b,w,k,w,b,w}}],pt[{{w,b,w,k,b,w,b}}],pt[{{b,w,b,k,w,b,w}}],pt[{{b,w,b,k,b,w,b}}]};

contourLists[2]={pt[{{w,b,w,b,w,b,k}}],pt[{{w,b,w,w,b,w,k}}],pt[{{b,w,b,b,w,b,k}}],pt[{{b,w,b,w,b,w,k}}]};

contourLists[3]={pt[{{w,b,w,b,w,k,w}}],pt[{{w,b,w,w,b,k,b}}],pt[{{b,w,b,b,w,k,w}}],pt[{{b,w,b,w,b,k,b}}]};

contourLists[4]={pt[{{w,b,k,b,w,b,w}}],pt[{{w,b,k,w,b,w,b}}],pt[{{b,w,k,b,w,b,w}}],pt[{{b,w,k,w,b,w,b}}]};

contourLists[5]={pt[{{w,k,w,b,w,b,w}}],pt[{{w,k,w,w,b,w,b}}],pt[{{b,k,b,b,w,b,w}}],pt[{{b,k,b,w,b,w,b}}]};

contourLists[6]={pt[{{w,b,w,b,k,b,w}}],pt[{{w,b,w,w,k,w,b}}],pt[{{b,w,b,b,k,b,w}}],pt[{{b,w,b,w,k,w,b}}]};

contourLists[7]={pt[{{w,b,w,b,w,k,w}}],pt[{{w,b,w,w,b,k,b}}],pt[{{b,w,b,b,w,k,w}}],pt[{{b,w,b,w,b,k,b}}]};

contourLists[8]={pt[{{w,b,k,b,w,b,w}}],pt[{{w,b,k,w,b,w,b}}],pt[{{b,w,k,b,w,b,w}}],pt[{{b,w,k,w,b,w,b}}]};

contourLists[9]={pt[{{w,k,w,b,w,b,w}}],pt[{{w,k,w,w,b,w,b}}],pt[{{b,k,b,b,w,b,w}}],pt[{{b,k,b,w,b,w,b}}]};

contourLists[10]={pt[{{w,b,w,w,b,w,k}}],pt[{{w,b,w,b,w,b,k},odd}],pt[{{w,b,b,w,b,b,k}}],pt[{{w,b,w,b,w,b,k},even}],pt[{{b,w,b,w,b,w,k},odd}],pt[{{b,w,w,b,w,w,k}}],pt[{{b,w,b,w,b,w,k},even}],pt[{{b,w,b,b,w,b,k}}]};

contourLists[11]={pt[{{w,b,w,w,b,k,b}}],pt[{{w,b,w,b,w,k,b}}],pt[{{w,b,b,w,b,k,w}}],pt[{{w,b,w,b,w,k,w}}],pt[{{b,w,b,w,b,k,b}}],pt[{{b,w,w,b,w,k,b}}],pt[{{b,w,b,w,b,k,w}}],pt[{{b,w,b,b,w,k,w}}]};

contourLists[12]={pt[{{w,b,w,w,k,w,b}}],pt[{{w,b,w,b,k,b,b}}],pt[{{w,b,b,w,k,b,w}}],pt[{{w,b,w,b,k,b,w}}],pt[{{b,w,b,w,k,w,b}}],pt[{{b,w,w,b,k,w,b}}],pt[{{b,w,b,w,k,w,w}}],pt[{{b,w,b,b,k,b,w}}]};

contourLists[13]={pt[{{c,c,k,w,b,k},{s[1,2]}}],pt[{{c,c,k,b,w,k},{s[1,2]}}]};

contourLists[14]={pt[{{c,c,k,w,k,w},{s[1,2]}}],pt[{{c,c,k,b,k,b},{s[1,2]}}]};

contourLists[15]={pt[{{c,c,k,w,b,w},{s[1,2]}}],pt[{{c,c,k,b,w,b},{s[1,2]}}]};

contourLists[16]={pt[{{c,k,k,w,b,w}}],pt[{{c,k,k,b,w,b}}]};

contourLists[17]={pt[{{c,c,b,w,b,k},{s[1,2]}}],pt[{{w,b,c,w,b,k}}],pt[{{w,b,w,c,c,k},{s[4,5]}}],pl[{{w,b,w,b,w,k},inf[b]},{{w,b,w,b,w,k},inf[a]}],pt[{{c,c,w,b,w,k},{s[1,2]}}],pt[{{b,w,c,b,w,k}}],pt[{{b,w,b,c,c,k},{s[4,5]}}],pl[{{b,w,b,w,b,k},inf[b]},{{b,w,b,w,b,k},inf[a]}]};

contourLists[18]={pt[{{c,c,b,w,k,k},{s[1,2]}}],pt[{{w,b,c,w,k,k}}],pt[{{w,b,w,c,k,k}}],pl[{{w,b,w,b,k,k},inf[b]},{{w,b,w,b,k,k},inf[a]}],pt[{{c,c,w,b,k,k},{s[1,2]}}],pt[{{b,w,c,b,k,k}}],pt[{{b,w,b,c,k,k}}],pl[{{b,w,b,w,k,k},inf[b]},{{b,w,b,w,k,k},inf[a]}]};

contourLists[19]={pt[{{c,c,b,w,k,w},{s[1,2]}}],pt[{{w,b,c,w,k,c},{s[6,3]}}],pt[{{w,b,w,c,k,b}}],pl[{{w,b,w,b,k,b},inf[b]},{{w,b,w,b,k,b},inf[a]}],pt[{{c,c,w,b,k,b},{s[1,2]}}],pt[{{b,w,c,b,k,c},{s[6,3]}}],pt[{{b,w,b,c,k,w}}],pl[{{b,w,b,w,k,w},inf[b]},{{b,w,b,w,k,w},inf[a]}]};

contourLists[20]={pt[{{c,c,b,k,b,k},{s[1,2]}}],pt[{{w,b,c,k,b,k}}],pt[{{w,b,w,k,c,k}}],pl[{{w,b,w,k,w,k},inf[b]},{{w,b,w,k,w,k},inf[a]}],pt[{{c,c,w,k,w,k},{s[1,2]}}],pt[{{b,w,c,k,w,k}}],pt[{{b,w,b,k,c,k}}],pl[{{b,w,b,k,b,k},inf[b]},{{b,w,b,k,b,k},inf[a]}]};

contourLists[21]={pt[{{c,c,w,k,k,b},{s[1,2]}}],pt[{{w,b,c,k,k,c},{s[6,3]}}],pt[{{w,b,w,k,k,b},inf[b],even}],pt[{{w,b,w,k,k,b},inf[b],odd}],pt[{{c,c,b,k,k,w},{s[1,2]}}],pt[{{b,w,c,k,k,c},{s[6,3]}}],pt[{{b,w,b,k,k,w},inf[b],odd}],pt[{{b,w,b,k,k,w},inf[b],even}]};

contourLists[22]={pt[{{c,c,k,w,b,k},{s[1,2]}}],pt[{{w,b,k,c,c,k},{s[4,5]}}],pl[{{w,b,k,w,b,k},inf[b]},{{w,b,k,w,b,k},inf[a]}],pl[{{w,b,k,b,w,k},inf[b]},{{w,b,k,b,w,k},inf[a]}],pt[{{c,c,k,b,w,k},{s[1,2]}}],pt[{{b,w,k,c,c,k},{s[4,5]}}],pl[{{b,w,k,b,w,k},inf[b]},{{b,w,k,b,w,k},inf[a]}],pl[{{b,w,k,w,b,k},inf[b]},{{b,w,k,w,b,k},inf[a]}]};

contourLists[23]={pt[{{c,k,b,w,k,w}}],pt[{{w,k,c,w,k,c},{s[6,3]}}],pt[{{w,k,w,c,k,b}}],pl[{{w,k,w,b,k,b},inf[b]},{{w,k,w,b,k,b},inf[a]}],pt[{{c,k,w,b,k,b}}],pt[{{b,k,c,b,k,c},{s[6,3]}}],pt[{{b,k,b,c,k,w}}],pl[{{b,k,b,w,k,w},inf[b]},{{b,k,b,w,k,w},inf[a]}]};

contourLists[24]={pt[{{c,k,b,k,b,w}}],pt[{{w,k,c,k,b,c},{s[6,3]}}],pt[{{w,k,w,k,c,b}}],pl[{{w,k,w,k,w,b},inf[a]},{{w,k,w,k,w,b},inf[b]}],pt[{{c,k,w,k,w,b}}],pt[{{b,k,c,k,w,c},{s[6,3]}}],pt[{{b,k,b,k,c,w}}],pl[{{b,k,b,k,b,w},inf[b]},{{b,k,b,k,b,w},inf[a]}]};

contourLists[25]={pt[{{w,b,w,c,c,k},{s[4,5]}}],pt[{{b,w,b,c,c,k},{s[4,5]}}]};

contourLists[26]={pt[{{w,b,w,c,k,k}}],pt[{{b,w,b,c,k,k}}]};

contourLists[27]={pt[{{w,b,w,c,k,c},{s[6,4]}}],pt[{{b,w,b,c,k,c},{s[6,4]}}]};

contourLists[28]={pt[{{w,b,w,k,c,k}}],pt[{{b,w,b,k,c,k}}]};

contourLists[29]={pt[{{w,b,k,c,c,k},{s[4,5]}}],pt[{{b,w,k,c,c,k},{s[4,5]}}]};

contourLists[30]={pt[{{w,b,k,c,k,c},{s[6,4]}}],pt[{{b,w,k,c,k,c},{s[6,4]}}]};

contourLists[31]={pt[{{w,b,k,k,c,c},{s[5,6]}}],pt[{{b,w,k,k,c,c},{s[5,6]}}]};

contourLists[32]={pt[{{w,k,w,c,c,k},{s[4,5]}}],pt[{{b,k,b,c,c,k},{s[4,5]}}]};

contourLists[33]={pt[{{w,k,w,c,k,c},{s[6,4]}}],pt[{{b,k,b,c,k,c},{s[6,4]}}]};

contourLists[34]={pt[{{c,c,b,k,b,w},{s[1,2]}}],pt[{{w,b,c,k,b,c},{s[6,3]}}],pt[{{w,b,c,k,b,w}}],pt[{{w,b,w,k,c,b}}],pt[{{w,b,w,k,c,c},{s[5,6]}}],pt[{{c,c,w,k,w,b},{s[1,2]}}],pt[{{b,w,c,k,w,c},{s[6,3]}}],pt[{{b,w,c,k,w,b}}],pt[{{b,w,b,k,c,w}}],pt[{{b,w,b,k,c,c},{s[5,6]}}]};

contourLists[35]={pt[{{c,c,b,k,b,k},{s[1,2]}}],pt[{{w,b,w,k,c,k},even}],pt[{{w,b,w,k,c,k},odd}],pt[{{b,w,b,k,c,k},even}],pt[{{b,w,b,k,c,k},odd}],pt[{{c,c,w,k,w,k},{s[1,2]}}],pt[{{b,w,c,k,w,k},even}],pt[{{b,w,c,k,w,k},odd}],pt[{{w,b,c,k,b,k},even}],pt[{{w,b,c,k,b,k},odd}]};

contourLists[36]={pt[{{c,c,w,k,k,b},{s[1,2]}}],pt[{{w,b,c,k,k,c},{s[6,3]}}],pt[{{w,b,c,k,k,w}}],pt[{{w,b,w,k,k,c}}],pl[{{w,b,w,k,k,b},inf[a]},{{w,b,w,k,k,b},inf[b]}],pt[{{c,c,b,k,k,w},{s[1,2]}}],pt[{{b,w,c,k,k,c},{s[6,3]}}],pt[{{b,w,c,k,k,b}}],pt[{{b,w,b,k,k,c}}],pl[{{b,w,b,k,k,w},inf[a]},{{b,w,b,k,k,w},inf[b]}]};

contourLists[37]={pt[{{c,c,b,w,k,w},{s[1,2]}}],pt[{{w,b,c,w,k,c},{s[6,3]}}],pt[{{w,b,c,c,k,w},{s[3,4]}}],pt[{{w,b,w,c,k,b}}],pt[{{w,b,w,b,k,c}}],pt[{{c,c,w,b,k,b},{s[1,2]}}],pt[{{b,w,c,b,k,c},{s[6,3]}}],pt[{{b,w,c,c,k,b},{s[3,4]}}],pt[{{b,w,b,c,k,w}}],pt[{{b,w,b,w,k,c}}]};

contourLists[38]={pt[{{c,c,k,w,k,w},{s[1,2]}}],pt[{{w,b,k,w,k,c}}],pt[{{w,b,k,c,k,w}}],pt[{{w,b,k,c,k,b}}],pt[{{w,b,k,b,k,c}}],pt[{{c,c,k,b,k,b},{s[1,2]}}],pt[{{b,w,k,b,k,c}}],pt[{{b,w,k,c,k,b}}],pt[{{b,w,k,c,k,w}}],pt[{{b,w,k,w,k,c}}]};

contourLists[39]={pt[{{c,k,b,k,b,w}}],pt[{{w,k,c,k,b,c},{s[6,3]}}],pt[{{w,k,c,k,b,w}}],pt[{{w,k,w,k,c,b}}],pt[{{w,k,w,k,c,c},{s[5,6]}}],pt[{{c,k,w,k,w,b}}],pt[{{b,k,c,k,w,c},{s[6,3]}}],pt[{{b,k,c,k,w,b}}],pt[{{b,k,b,k,c,w}}],pt[{{b,k,b,k,c,c},{s[5,6]}}]};

contourLists[40]={pt[{{c,k,b,w,k,w}}],pt[{{w,k,c,w,k,c},{s[6,3]}}],pt[{{w,k,c,c,k,w},{s[3,4]}}],pt[{{w,k,w,c,k,b}}],pt[{{w,k,w,b,k,c}}],pt[{{c,k,w,b,k,b}}],pt[{{b,k,c,b,k,c},{s[6,3]}}],pt[{{b,k,c,c,k,b},{s[3,4]}}],pt[{{b,k,b,c,k,w}}],pt[{{b,k,b,w,k,c}}]};

contourLists[41]={pt[{{c,k,k,w,b,w}}],pt[{{w,k,k,w,b,c}}],pt[{{w,k,k,c,b,w}}],pt[{{w,k,k,c,c,b},{s[4,5]}}],pt[{{w,k,k,b,c,c},{s[5,6]}}],pt[{{c,k,k,b,w,b}}],pt[{{b,k,k,b,w,c}}],pt[{{b,k,k,c,w,b}}],pt[{{b,k,k,c,c,w},{s[4,5]}}],pt[{{b,k,k,w,c,c},{s[5,6]}}]};

contourLists[42]={pt[{{c,k,b,w,b,w}}],pt[{{w,k,c,w,b,c},{s[6,3]}}],pt[{{w,k,c,c,b,w},{s[3,4]}}],pt[{{w,k,w,c,c,b},{s[4,5]}}],pt[{{w,k,w,b,c,c},{s[5,6]}}],pt[{{c,k,w,b,w,b}}],pt[{{b,k,c,b,w,c},{s[6,3]}}],pt[{{b,k,c,c,w,b},{s[3,4]}}],pt[{{b,k,b,c,c,w},{s[4,5]}}],pt[{{b,k,b,w,c,c},{s[5,6]}}]};

contourLists[43]={pt[{{k,k,c,c,w,b},{s[3,4]}}],pt[{{k,k,c,w,b,c},{s[6,3]}}],pt[{{k,k,b,c,c,w},{s[4,5]}}],pt[{{k,k,b,w,c,c},{s[5,6]}}],pt[{{k,k,b,w,b,w},inf[c],odd}],pt[{{k,k,c,c,b,w},{s[3,4]}}],pt[{{k,k,c,b,w,c},{s[6,3]}}],pt[{{k,k,w,c,c,b},{s[4,5]}}],pt[{{k,k,w,b,c,c},{s[5,6]}}],pt[{{k,k,w,b,w,b},inf[c],odd}]};

contourLists[44]={pt[{{c,c,c,c,k},{s[1,2],s[3,4]}}],pt[{{w,b,w,b,k},inf[a,b]}],pt[{{b,w,b,w,k},inf[a,b]}]};

contourLists[45]={pt[{{c,c,c,k,k},{s[1,2]}}],pt[{{w,b,w,k,k},inf[a,b]}],pt[{{b,w,b,k,k},inf[a,b]}]};

contourLists[46]={pt[{{c,c,c,k,k},{s[1,2]}}],pt[{{w,b,w,k,k},inf[a,b]}],pt[{{b,w,b,k,k},inf[a,b]}]};

contourLists[47]={pt[{{c,c,c,k,c},{s[1,2],s[5,3]}}],pt[{{w,b,w,k,b},inf[a,b],dp}],pt[{{b,w,b,k,w},inf[a,b],dp}]};

contourLists[48]={pt[{{c,c,k,c,k},{s[1,2]}}],pt[{{w,b,k,w,k},inf[a,b]}],pt[{{b,w,k,b,k},inf[a,b]}]};

contourLists[49]={pt[{{c,c,k,k,k},{s[1,2]},inf[b],odd}],pt[{{w,b,k,k,k},inf[a,b],odd}],pt[{{b,w,k,k,k},inf[a,b],odd}]};

contourLists[50]={pt[{{c,k,c,c,k},{s[3,4]}}],pt[{{w,k,w,b,k},inf[a,b]}],pt[{{b,k,b,w,k},inf[a,b]}]};

contourLists[51]={pt[{{c,k,c,k,k}}],pt[{{w,k,w,k,k},inf[a,b]}],pt[{{b,k,b,k,k},inf[a,b]}]};

contourLists[52]={pt[{{c,k,c,k,c},{s[5,3]}}],pt[{{w,k,w,k,b},inf[a,b],dp}],pt[{{b,k,b,k,w},inf[a,b],dp}]};

contourLists[53]={pt[{{c,k,k,c,k}}],pt[{{w,k,k,w,k},inf[a,b]}],pt[{{b,k,k,b,k},inf[a,b]}]};

contourLists[54]={pt[{{c,k,k,k,c}}],pt[{{w,k,k,k,w},inf[a,b]}],pt[{{b,k,k,k,b},inf[a,b]}]};

contourLists[55]={pt[{{c,k,k,c,c},{s[4,5]}}],pt[{{w,k,k,w,b},inf[a,b]}],pt[{{b,k,k,b,w},inf[a,b]}]};

contourLists[56]={pt[{{c,k,c,c,k},{s[3,4]}}],pt[{{w,k,b,w,k},inf[a,b]}],pt[{{b,k,w,b,k},inf[a,b]}]};

contourLists[57]={pt[{{c,k,c,k,c},{s[5,3]}}],pt[{{w,k,w,k,b},inf[a,b],dp}],pt[{{b,k,b,k,w},inf[a,b],dp}]};

contourLists[58]={pt[{{c,k,k,c,c},{s[4,5]}}],pt[{{w,k,k,w,b},inf[a,b]}],pt[{{b,k,k,b,w},inf[a,b]}]};

contourLists[59]={pt[{{k,k,c,c,k},{s[3,4]},inf[a],odd}],pt[{{k,k,c,w,k},inf[b]}],pt[{{k,k,c,b,k},inf[b]}]};

contourLists[60]={pt[{{k,k,c,k,c},{s[5,3]},inf[c],odd}],pt[{{k,k,c,k,c},{s[5,3]},inf[c],odd,dp}],pt[{{k,k,c,k,c},{s[5,3]},inf[c],even,dp}]};

contourLists[61]={pt[{{c,c,k,c,c},{s[4,1],s[5,2]}}],pt[{{c,c,k,c,c},{s[1,2],s[4,5]}}],pt[{{w,c,k,b,c},{s[5,2]},inf[c],dp}],pt[{{b,c,k,w,c},{s[5,2]},inf[c],dp}],pt[{{b,w,k,b,w},inf[a,b],dp}],pt[{{w,b,k,w,b},inf[a,b],dp}]};

contourLists[62]={pt[{{c,c,k,c,k},{s[1,2]}}],pt[{{c,c,k,c,k},{s[4,1]}}],pt[{{b,w,k,b,k},inf[a,b],dp}],pt[{{w,b,k,c,k},inf[c],dp}],pt[{{b,w,k,c,k},inf[c],dp}],pt[{{w,b,k,w,k},inf[a,b],dp}]};

contourLists[63]={pt[{{c,c,k,k,w},{}}],pt[{{c,c,k,k,b},{}}],pt[{{c,c,k,k,c},{s[1,2]}}],pt[{{w,c,k,k,c},{}}],pt[{{b,c,k,k,c},{}}],pt[{{c,c,k,k,c},{s[5,2]}}]};

contourLists[64]={seq[{{{b,b,k,k,k}},{{c,b,k,k,k}},{{c,c,k,k,k},{}}}],seq[{{{w,w,k,k,k}},{{c,w,k,k,k}},{{c,c,k,k,k},{}}}],seq[{{{w,b,k,k,k}},{{c,b,k,k,k}},{{c,c,k,k,k},{}}}],pl[{{w,c,k,k,k},inf[c]},{{w,c,k,k,k},inf[a]}],pl[{{b,c,k,k,k},inf[c]},{{b,c,k,k,k},inf[a]}],pt[{{c,c,k,k,k},{s[1,2]},inf[b],odd}]};

contourLists[65]={pt[{{c,c,k,k,w},{}}],pt[{{c,c,k,k,b},{}}],pt[{{c,c,k,k,c},{s[1,2]}}],pt[{{w,c,k,k,c},{}}],pt[{{b,c,k,k,c},{}}],pt[{{c,c,k,k,c},{s[5,2]}}]};

contourLists[66]={seq[{{{w,w,b,k,b}},{{c,w,b,k,b}},{{c,c,c,k,c},{s[1,2],s[2,3],s[5,2]}}}],seq[{{{b,w,b,k,w}},{{c,c,b,k,w},{s[1,2]}},{{c,c,c,k,c},{s[1,2],s[2,3],s[5,2]}}}],seq[{{{w,w,b,k,b}},{{w,c,b,k,c},{s[5,2]}},{{c,c,c,k,c},{s[1,2],s[2,3],s[5,2]}}}],seq[{{{b,w,w,k,b}},{{c,c,w,k,b},{s[1,2]}},{{c,c,c,k,c},{s[1,2],s[2,3],s[5,2]}}}],seq[{{{b,w,w,k,b}},{{b,w,c,k,b}},{{c,c,c,k,c},{s[1,2],s[2,3],s[5,2]}}}],pt[{{c,c,c,k,c},{s[1,2],s[2,3],s[5,2]},dp}]};

contourLists[67]={pt[{{c,k,k,k,c},even}],pt[{{c,k,k,k,c},odd}],pl[{{c,k,k,k,w},inf[b]},{{c,k,k,k,w},inf[a]}],pl[{{c,k,k,k,b},inf[b]},{{c,k,k,k,b},inf[a]}],pl[{{w,k,k,k,c},inf[c]},{{w,k,k,k,c},inf[a]}],pl[{{b,k,k,k,c},inf[a]},{{b,k,k,k,c},inf[c]}]};

contourLists[68]={pt[{{c,k,c,k,b}}],pt[{{c,k,c,k,w}}],pt[{{c,k,b,k,c}}],pt[{{c,k,w,k,c}}],pt[{{b,k,c,k,c}}],pt[{{w,k,c,k,c}}]};

contourLists[69]={pl[{{k,w,k,c,k},inf[c],even},{{k,c,k,w,k},inf[c],even},{{k,b,k,c,k},inf[c],even},{{k,c,k,b,k},inf[c],even}],pl[{{k,w,k,c,k},inf[c],odd},{{k,c,k,w,k},inf[c],odd},{{k,b,k,c,k},inf[c],odd},{{k,c,k,b,k},inf[c],odd}],pl[{{k,w,k,c,k},inf[c],even,dp},{{k,c,k,w,k},inf[c],even,dp}],pl[{{k,b,k,c,k},inf[c],even,dp},{{k,c,k,b,k},inf[c],even,dp}],pl[{{k,w,k,c,k},inf[c],odd,dp},{{k,c,k,w,k},inf[c],odd,dp}],pl[{{k,b,k,c,k},inf[c],odd,dp},{{k,c,k,b,k},inf[c],odd,dp}]};

contourLists[70]={pt[{{c,c,k,c,k},{s[1,2]}}]};

contourLists[71]={pt[{{c,c,k,k,k},{s[1,2]},inf[b],odd}]};

contourLists[72]={pt[{{c,c,k,c,k},{s[1,2]}}]};

contourLists[73]={pt[{{c,c,k,c,c},{s[1,2],s[4,5]}}]};

contourLists[74]={pt[{{c,k,k,c,k}}]};

contourLists[75]={pl[{{c,c,c,k},{s[1,2]},inf[b]},{{c,c,c,k},{s[2,3]},inf[a]}]};

contourLists[76]={pt[{{c,c,k,k},inf[a],odd}]};

contourLists[77]={pt[{{c,c,k,k},{},inf[b],odd}]};

contourLists[78]={pt[{{c,c,k,k},{},inf[b],odd}]};

contourLists[79]={pl[{{c,k,c,k},inf[b]},{{c,k,c,k},inf[a]}]};

contourLists[80]={pt[{{c,k,k,k},inf[a,b],odd,odd}]};

contourLists[81]={pt[{{c,k,k,k},inf[a,b],odd,odd}]};

contourLists[82]={pl[{{c,k,c,k},inf[a]},{{c,k,c,k},inf[b]}]};

contourLists[83]={pt[{{k,c,k,k},inf[a,b],odd,odd}]};

contourLists[84]={pt[{{k,c,k,k},inf[a,b],odd,odd}]};

contourLists[85]={pt[{{k,c,k,c},{s[4,2]},inf[a,b],odd,dp}]};

contourLists[86]={pt[{{k,k,k,k},inf[a,b,c],odd,odd}]};

contourLists[87]={pt[{{k,c,k,c},{s[4,2]},inf[a,b],odd,dp}]};




(*complete six-point integrand basis numerators---diagonal against the contours specified above *)
num[1,1]=br[b,p[1],p[3],c] br[f,p[4],p[6],g];

num[1,2]=br[b,p[1],p[3],c] br[f,g,p[6],p[4]];

num[1,3]=br[b,c,p[3],p[1]] br[f,p[4],p[6],g];

num[1,4]=br[b,c,p[3],p[1]] br[f,g,p[6],p[4]];

num[2,1]=1/8 (8 br[e,f,p[5],d] br[p[1],b,c,p[3]]-4 br[f,e,d,c,p[2],p[5]] sq[a]+4 br[f,e,d,c,p[1,2],p[5]] sq[b]+4 br[f,e,p[2,3],p[5]] sq[a] sq[c]-4 br[f,e,p[1,2,3],p[5]] sq[b] sq[c]+4 br[p[1],b,c,g,f,p[4]] sq[d]-2 br[f,e,p[1,2],p[5]] sq[b] sq[d]-2 br[p[4],f,g,p[1,2]] sq[b] sq[d]-4 br[p[4],f,g,p[1]] sq[c] sq[d]-4 br[c,d,p[5],p[2]] sq[a] sq[e]+2 br[p[5],p[2,3]] sq[a] sq[c] sq[e]+4 br[b,a,p[5],p[2]] sq[d] sq[e]-2 br[p[5],p[1,2]] sq[b] sq[d] sq[e]-4 br[c,d,p[4,5],p[2]] sq[a] sq[f]-2 br[p[6],p[4,5]] sq[b] sq[c] sq[f]-4 s[4,5] sq[b] sq[c] sq[f]-6 br[p[1],b,c,p[4,5]] sq[d] sq[f]+3 br[p[1,2],p[4,5]] sq[b] sq[d] sq[f]+2 br[p[1],p[4,5]] sq[c] sq[d] sq[f]+2 (2 br[c,d,p[4],p[2]] sq[a]-sq[b] (2 br[c,d,p[4],p[1,2]]+br[p[4],p[5,6]] sq[c])+2 br[p[1],b,c,p[4]] sq[d]) sq[g]);

num[2,2]=1/4 (4 br[d,e,f,p[5]] br[p[1],b,c,p[3]]+2 br[p[5],f,e,d,b,p[1]] sq[c]+2 br[p[5],f,e,p[2,3]] sq[a] sq[c]-2 br[p[5],f,e,p[1,2,3]] sq[b] sq[c]-2 br[p[1],b,c,e,f,p[5]] sq[d]-br[f,g,p[1,2],p[4]] sq[b] sq[d]-4 br[p[3],c,a,p[5]] sq[b] sq[e]+2 br[p[1],b,d,p[5]] sq[c] sq[e]+br[p[5],p[2,3]] sq[a] sq[c] sq[e]+br[p[5],p[1,2,3]] sq[b] sq[c] sq[e]-2 br[p[5],p[1,2]] sq[b] sq[d] sq[e]+4 br[c,d,p[4,5],p[1,2]] sq[b] sq[f]+2 br[p[1],b,d,p[4,5]] sq[c] sq[f]+2 s[4,5] sq[b] sq[c] sq[f]+2 s[4,5,6] sq[b] sq[c] sq[f]-br[p[1],b,c,p[4,5]] sq[d] sq[f]-br[p[1,2],p[4,5]] sq[b] sq[d] sq[f]-(2 br[p[1],b,d,p[4]]+br[p[4],p[5,6]] sq[b]) sq[c] sq[g]);

num[2,3]=1/4 (4 br[b,c,p[3],p[1]] br[e,f,p[5],d]+2 br[f,e,d,b,p[1],p[5]] sq[c]+2 br[f,e,p[2,3],p[5]] sq[a] sq[c]-2 br[f,e,p[1,2,3],p[5]] sq[b] sq[c]-2 br[b,c,e,f,p[5],p[1]] sq[d]-br[g,p[1,2],p[4],f] sq[b] sq[d]-4 br[c,a,p[5],p[3]] sq[b] sq[e]+2 br[b,d,p[5],p[1]] sq[c] sq[e]+br[p[5],p[2,3]] sq[a] sq[c] sq[e]+br[p[5],p[1,2,3]] sq[b] sq[c] sq[e]-2 br[p[5],p[1,2]] sq[b] sq[d] sq[e]+4 br[d,p[4,5],p[1,2],c] sq[b] sq[f]+2 br[b,d,p[4,5],p[1]] sq[c] sq[f]+2 s[4,5] sq[b] sq[c] sq[f]+2 s[4,5,6] sq[b] sq[c] sq[f]-br[b,c,p[4,5],p[1]] sq[d] sq[f]-br[p[1,2],p[4,5]] sq[b] sq[d] sq[f]-(2 br[b,d,p[4],p[1]]+br[p[4],p[5,6]] sq[b]) sq[c] sq[g]);

num[2,4]=1/8 (8 br[b,c,p[3],p[1]] br[f,p[5],d,e]-4 br[e,d,c,p[2],p[5],f] sq[a]+4 br[e,d,c,p[1,2],p[5],f] sq[b]+4 br[e,p[2,3],p[5],f] sq[a] sq[c]-4 br[e,p[1,2,3],p[5],f] sq[b] sq[c]+4 br[b,c,g,f,p[4],p[1]] sq[d]-2 br[e,p[1,2],p[5],f] sq[b] sq[d]-2 br[f,g,p[1,2],p[4]] sq[b] sq[d]-4 br[f,g,p[1],p[4]] sq[c] sq[d]-4 br[d,p[5],p[2],c] sq[a] sq[e]+2 br[p[5],p[2,3]] sq[a] sq[c] sq[e]+4 br[a,p[5],p[2],b] sq[d] sq[e]-2 br[p[5],p[1,2]] sq[b] sq[d] sq[e]-4 br[d,p[4,5],p[2],c] sq[a] sq[f]-2 br[p[6],p[4,5]] sq[b] sq[c] sq[f]-4 s[4,5] sq[b] sq[c] sq[f]-6 br[b,c,p[4,5],p[1]] sq[d] sq[f]+3 br[p[1,2],p[4,5]] sq[b] sq[d] sq[f]+2 br[p[1],p[4,5]] sq[c] sq[d] sq[f]+2 (2 br[d,p[4],p[2],c] sq[a]-sq[b] (2 br[d,p[4],p[1,2],c]+br[p[4],p[5,6]] sq[c])+2 br[b,c,p[4],p[1]] sq[d]) sq[g]);

num[3,1]=1/8 (-8 br[p[1],b,c,p[3]] br[p[4],f,g,a]+4 br[p[1],b,c,p[3],p[4],f,g,a]+4 br[p[4],f,g,p[2,3]] sq[a] sq[c]+4 br[p[4],f,g,p[1,2]] sq[b] sq[d]-2 br[c,d,p[5,6],p[2]] sq[a] sq[e]-4 br[p[3],c,a,p[5,6]] sq[b] sq[e]+8 br[p[1],b,d,p[5,6]] sq[c] sq[e]+7 br[p[2,3],p[5,6]] sq[a] sq[c] sq[e]+2 br[p[4],p[5,6]] sq[b] sq[c] sq[e]+4 s[5,6] sq[b] sq[c] sq[e]+6 br[p[1],p[2,3]] sq[a] sq[c] sq[f]+4 s[2,3] sq[a] sq[c] sq[f]+2 br[p[3],p[1,2]] sq[b] sq[d] sq[f]+4 s[1,2] sq[b] sq[d] sq[f]-2 (-2 br[c,d,p[4],p[2]] sq[a]-4 br[p[1],b,c,p[4]] sq[d]+sq[b] (2 br[c,d,p[4],p[1,2]]+br[p[4],p[5,6]] sq[c]+br[p[4],p[1,2]] sq[d])) sq[g]);

num[3,2]=1/4 (-2 br[d,e,f,p[5,6],p[1],b] sq[c]+2 (br[b,a,g,f,p[4],p[2]]-br[f,g,p[2],p[4]] sq[a]-br[f,g,p[1,2],p[4]] sq[b]) sq[d]-2 br[b,p[5,6],p[3],c] sq[a] sq[e]+2 br[b,a,p[5,6],p[2,3]] sq[c] sq[e]+2 br[d,p[5,6],p[1],b] sq[c] sq[e]+2 br[p[4],p[5,6]] sq[b] sq[c] sq[e]+2 s[5,6] sq[b] sq[c] sq[e]-2 br[b,a,p[5,6],p[2]] sq[d] sq[e]-br[p[2],p[5,6]] sq[a] sq[d] sq[e]-4 br[c,p[3],p[1],b] (br[f,p[5,6],d,e]+s[5,6] sq[e])-2 br[b,a,p[4,5,6],p[2]] sq[d] sq[f]+br[p[2],p[4,5,6]] sq[a] sq[d] sq[f]-2 br[p[3],p[1,2]] sq[b] sq[d] sq[f]-2 s[1,2] sq[b] sq[d] sq[f]-2 s[1,2,3] sq[b] sq[d] sq[f]+(2 br[d,p[4],p[1],b]+br[p[4],p[5,6]] sq[b]) sq[c] sq[g]);

num[3,3]=1/4 (-2 br[b,d,e,f,p[5,6],p[1]] sq[c]+2 (br[p[2],b,a,g,f,p[4]]-br[p[4],f,g,p[2]] sq[a]-br[p[4],f,g,p[1,2]] sq[b]) sq[d]-2 br[c,b,p[5,6],p[3]] sq[a] sq[e]+2 br[b,d,p[5,6],p[1]] sq[c] sq[e]+2 br[p[2,3],b,a,p[5,6]] sq[c] sq[e]+2 br[p[4],p[5,6]] sq[b] sq[c] sq[e]+2 s[5,6] sq[b] sq[c] sq[e]-2 br[p[2],b,a,p[5,6]] sq[d] sq[e]-br[p[2],p[5,6]] sq[a] sq[d] sq[e]-4 br[b,c,p[3],p[1]] (br[e,f,p[5,6],d]+s[5,6] sq[e])-2 br[p[2],b,a,p[4,5,6]] sq[d] sq[f]+br[p[2],p[4,5,6]] sq[a] sq[d] sq[f]-2 br[p[3],p[1,2]] sq[b] sq[d] sq[f]-2 s[1,2] sq[b] sq[d] sq[f]-2 s[1,2,3] sq[b] sq[d] sq[f]+(2 br[b,d,p[4],p[1]]+br[p[4],p[5,6]] sq[b]) sq[c] sq[g]);

num[3,4]=1/8 (-8 br[b,c,p[3],p[1]] br[f,g,a,p[4]]+4 br[b,c,p[3],p[4],f,g,a,p[1]]+4 br[f,g,p[2,3],p[4]] sq[a] sq[c]+4 br[f,g,p[1,2],p[4]] sq[b] sq[d]-2 br[d,p[5,6],p[2],c] sq[a] sq[e]-4 br[c,a,p[5,6],p[3]] sq[b] sq[e]+8 br[b,d,p[5,6],p[1]] sq[c] sq[e]+7 br[p[2,3],p[5,6]] sq[a] sq[c] sq[e]+2 br[p[4],p[5,6]] sq[b] sq[c] sq[e]+4 s[5,6] sq[b] sq[c] sq[e]+6 br[p[1],p[2,3]] sq[a] sq[c] sq[f]+4 s[2,3] sq[a] sq[c] sq[f]+2 br[p[3],p[1,2]] sq[b] sq[d] sq[f]+4 s[1,2] sq[b] sq[d] sq[f]-2 (-2 br[d,p[4],p[2],c] sq[a]-4 br[b,c,p[4],p[1]] sq[d]+sq[b] (2 br[d,p[4],p[1,2],c]+br[p[4],p[5,6]] sq[c]+br[p[4],p[1,2]] sq[d])) sq[g]);

num[4,1]=1/4 (-4 br[b,p[1],p[3,4],c] br[f,p[5],a,g]-2 br[f,e,d,c,p[2],p[6]] sq[a]+4 br[g,a,c,p[3,4],p[5],f] sq[b]-2 br[g,p[3,4],p[5],f] sq[a] sq[b]+2 br[f,e,p[2,3,4],p[6]] sq[a] sq[c]+4 br[g,p[5,6],p[5],f] sq[b] sq[c]+4 br[g,p[1,2],p[5],f] sq[b] sq[d]+4 br[b,p[6],p[3,4],c] sq[a] sq[e]+2 br[c,d,p[6],p[2]] sq[a] sq[e]-br[p[6],p[3,4]] sq[a] sq[b] sq[e]-3 br[p[6],p[2,3,4]] sq[a] sq[c] sq[e]+2 br[c,d,p[5,6],p[2]] sq[a] sq[f]-2 br[p[1],p[5,6]] sq[a] sq[c] sq[f]+2 s[5,6] sq[a] sq[c] sq[f]+2 s[1,5,6] sq[a] sq[c] sq[f]-4 s[5,6] sq[b] sq[c] sq[f]-2 br[p[1,2],p[5,6]] sq[b] sq[d] sq[f]+(2 br[c,d,p[5],p[2]] sq[a]+(-4 br[d,p[5],p[1],b]+3 br[p[5],p[1,6]] sq[a]-2 s[5,6] sq[b]) sq[c]) sq[g]);

num[4,2]=1/4 (-4 br[c,p[3,4],p[1],b] br[f,p[6],d,e]+2 br[p[1,2],p[3,4]] (-br[a,p[5],f,g]+br[e,d,p[6],f]) sq[b]+4 br[a,c,p[3,4],p[5],f,g] sq[b]+2 br[e,p[3,4],p[6],f] sq[a] sq[b]-2 br[p[3,4],p[5],f,g] sq[a] sq[b]-2 br[f,g,a,b,p[2,3,4],p[5]] sq[c]-2 br[e,p[2,3,4],p[6],f] sq[a] sq[c]+4 br[p[5,6],p[5],f,g] sq[b] sq[c]+2 br[f,g,a,b,p[2],p[5]] sq[d]-2 br[f,g,p[2],p[5]] sq[a] sq[d]-2 br[f,g,p[1,2],p[5]] sq[b] sq[d]+4 br[p[1,2],p[5],f,g] sq[b] sq[d]+2 br[b,a,p[6],p[2,3,4]] sq[c] sq[e]-br[p[6],p[2,3,4]] sq[a] sq[c] sq[e]+s[5,6] sq[b] sq[c] sq[e]-2 br[b,a,p[6],p[2]] sq[d] sq[e]-2 br[p[3,4],p[5,6]] sq[a] sq[b] sq[f]-br[p[1],p[5,6]] sq[a] sq[c] sq[f]-2 s[5,6] sq[a] sq[c] sq[f]-2 s[1,5,6] sq[a] sq[c] sq[f]-4 s[5,6] sq[b] sq[c] sq[f]-2 br[b,a,p[5,6],p[2]] sq[d] sq[f]+br[p[2],p[5,6]] sq[a] sq[d] sq[f]+(2 br[b,a,p[5],p[2]]-br[p[5],p[1,2]] sq[b]) sq[d] sq[g]);

num[4,3]=1/4 (-4 br[b,c,p[3,4],p[1]] br[e,f,p[6],d]+2 br[p[1,2],p[3,4]] (br[f,e,d,p[6]]-br[g,a,p[5],f]) sq[b]+4 br[g,a,c,p[3,4],p[5],f] sq[b]+2 br[f,e,p[3,4],p[6]] sq[a] sq[b]-2 br[g,p[3,4],p[5],f] sq[a] sq[b]-2 br[p[5],f,g,a,b,p[2,3,4]] sq[c]-2 br[f,e,p[2,3,4],p[6]] sq[a] sq[c]+4 br[g,p[5,6],p[5],f] sq[b] sq[c]+2 br[p[5],f,g,a,b,p[2]] sq[d]-2 br[p[5],f,g,p[2]] sq[a] sq[d]+4 br[g,p[1,2],p[5],f] sq[b] sq[d]-2 br[p[5],f,g,p[1,2]] sq[b] sq[d]+2 br[p[2,3,4],b,a,p[6]] sq[c] sq[e]-br[p[6],p[2,3,4]] sq[a] sq[c] sq[e]+s[5,6] sq[b] sq[c] sq[e]-2 br[p[2],b,a,p[6]] sq[d] sq[e]-2 br[p[3,4],p[5,6]] sq[a] sq[b] sq[f]-br[p[1],p[5,6]] sq[a] sq[c] sq[f]-2 s[5,6] sq[a] sq[c] sq[f]-2 s[1,5,6] sq[a] sq[c] sq[f]-4 s[5,6] sq[b] sq[c] sq[f]-2 br[p[2],b,a,p[5,6]] sq[d] sq[f]+br[p[2],p[5,6]] sq[a] sq[d] sq[f]+(2 br[p[2],b,a,p[5]]-br[p[5],p[1,2]] sq[b]) sq[d] sq[g]);

num[4,4]=1/4 (-4 br[c,b,p[1],p[3,4]] br[g,f,p[5],a]-2 br[p[6],f,e,d,c,p[2]] sq[a]+4 br[f,g,a,c,p[3,4],p[5]] sq[b]-2 br[f,g,p[3,4],p[5]] sq[a] sq[b]+2 br[p[6],f,e,p[2,3,4]] sq[a] sq[c]+4 br[f,g,p[5,6],p[5]] sq[b] sq[c]+4 br[f,g,p[1,2],p[5]] sq[b] sq[d]+4 br[c,b,p[6],p[3,4]] sq[a] sq[e]+2 br[p[2],c,d,p[6]] sq[a] sq[e]-br[p[6],p[3,4]] sq[a] sq[b] sq[e]-3 br[p[6],p[2,3,4]] sq[a] sq[c] sq[e]+2 br[p[2],c,d,p[5,6]] sq[a] sq[f]-2 br[p[1],p[5,6]] sq[a] sq[c] sq[f]+2 s[5,6] sq[a] sq[c] sq[f]+2 s[1,5,6] sq[a] sq[c] sq[f]-4 s[5,6] sq[b] sq[c] sq[f]-2 br[p[1,2],p[5,6]] sq[b] sq[d] sq[f]+(2 br[p[2],c,d,p[5]] sq[a]+(-4 br[b,d,p[5],p[1]]+3 br[p[5],p[1,6]] sq[a]-2 s[5,6] sq[b]) sq[c]) sq[g]);

num[5,1]=1/8 (8 br[e,f,p[6],d] br[p[1],b,c,p[4]]-4 br[f,e,d,c,p[2,3],p[6]] sq[a]+4 br[f,e,d,c,p[1,2,3],p[6]] sq[b]+sq[d] (4 br[p[5],f,g,p[1,2,3]] sq[b]+(br[p[2,3],p[5,6]] sq[a]-6 br[p[4],p[5,6]] sq[b]+8 s[4,5,6] sq[b]) sq[f])+2 sq[a] (2 br[f,e,p[2,3,4],p[6]] sq[c]+br[f,e,p[2,3],p[6]] sq[d]+(br[p[1],p[5,6]]+2 s[5,6]) sq[c] sq[f])+2 (2 br[c,d,p[5],p[2,3]] sq[a]-2 br[c,d,p[5],p[1,2,3]] sq[b]+(-4 br[p[1],b,d,p[5]]+3 br[p[5],p[1,6]] sq[a]-3 s[5,6] sq[b]) sq[c]+(4 br[p[1],b,c,p[5]]+br[p[5],p[2,3]] sq[a]-br[p[5],p[1,2,3]] sq[b]) sq[d]) sq[g]);

num[5,2]=1/8 (8 br[g,f,p[5],a] br[p[4],c,b,p[1]]-4 br[f,g,a,b,p[2,3,4],p[5]] sq[c]+4 br[f,g,a,b,p[2,3],p[5]] sq[d]-2 (-2 br[b,a,p[6],p[2,3,4]] sq[c]+2 br[b,a,p[6],p[2,3]] sq[d]+sq[a] (4 br[p[4],c,b,p[6]]-br[p[6],p[2,3,4]] sq[c]+br[p[6],p[2,3]] sq[d])+sq[b] (-4 br[p[4],c,a,p[6]]-3 s[5,6] sq[c]+3 br[p[6],p[4,5]] sq[d])) sq[e]-2 sq[d] (br[f,g,p[2,3],p[5]] sq[a]+2 br[f,g,p[1,2,3],p[5]] sq[b]+(br[p[4],p[5,6]]+2 s[5,6]) sq[b] sq[f])-sq[a] (4 br[p[6],f,e,p[2,3,4]] sq[c]+(-6 br[p[1],p[5,6]] sq[c]+8 s[1,5,6] sq[c]+br[p[2,3],p[5,6]] sq[d]) sq[f]));

num[5,3]=1/8 (8 br[c,b,p[1],p[4]] br[f,p[5],a,g]-4 br[g,a,b,p[2,3,4],p[5],f] sq[c]+4 br[g,a,b,p[2,3],p[5],f] sq[d]-2 (-2 br[a,p[6],p[2,3,4],b] sq[c]+2 br[a,p[6],p[2,3],b] sq[d]+sq[a] (4 br[c,b,p[6],p[4]]-br[p[6],p[2,3,4]] sq[c]+br[p[6],p[2,3]] sq[d])+sq[b] (-4 br[c,a,p[6],p[4]]-3 s[5,6] sq[c]+3 br[p[6],p[4,5]] sq[d])) sq[e]-2 sq[d] (br[g,p[2,3],p[5],f] sq[a]+2 br[g,p[1,2,3],p[5],f] sq[b]+(br[p[4],p[5,6]]+2 s[5,6]) sq[b] sq[f])-sq[a] (4 br[f,e,p[2,3,4],p[6]] sq[c]+(-6 br[p[1],p[5,6]] sq[c]+8 s[1,5,6] sq[c]+br[p[2,3],p[5,6]] sq[d]) sq[f]));

num[5,4]=1/8 (8 br[b,c,p[4],p[1]] br[f,p[6],d,e]-4 br[e,d,c,p[2,3],p[6],f] sq[a]+4 br[e,d,c,p[1,2,3],p[6],f] sq[b]+sq[d] (4 br[f,g,p[1,2,3],p[5]] sq[b]+(br[p[2,3],p[5,6]] sq[a]-6 br[p[4],p[5,6]] sq[b]+8 s[4,5,6] sq[b]) sq[f])+2 sq[a] (2 br[e,p[2,3,4],p[6],f] sq[c]+br[e,p[2,3],p[6],f] sq[d]+(br[p[1],p[5,6]]+2 s[5,6]) sq[c] sq[f])+2 (2 br[d,p[5],p[2,3],c] sq[a]-2 br[d,p[5],p[1,2,3],c] sq[b]+(-4 br[b,d,p[5],p[1]]+3 br[p[5],p[1,6]] sq[a]-3 s[5,6] sq[b]) sq[c]+(4 br[b,c,p[5],p[1]]+br[p[5],p[2,3]] sq[a]-br[p[5],p[1,2,3]] sq[b]) sq[d]) sq[g]);

num[6,1]=br[c,p[3],p[1],b] br[g,p[6],p[4,5],f]-1/2 br[h,p[6],p[4,5],p[2],c,d] sq[a]+1/2 br[g,p[6],p[4,5],p[2],b,a] sq[d]+br[d,p[3],p[1],a] s[4,5] sq[g];

num[6,2]=-br[p[1],b,c,p[3]] (br[a,g,h,d]-sq[d] sq[g]-sq[a] sq[h]);

num[6,3]=-br[b,c,p[3],p[1]] (br[g,h,d,a]-sq[d] sq[g]-sq[a] sq[h]);

num[6,4]=br[b,c,p[3],p[1]] br[f,g,p[6],p[4,5]]-1/2 br[d,h,p[6],p[4,5],p[2],c] sq[a]+1/2 br[a,g,p[6],p[4,5],p[2],b] sq[d]+br[a,d,p[3],p[1]] s[4,5] sq[g];

num[7,1]=br[c,p[3],p[1],b] br[e,p[4],p[6],h];

num[7,2]=-br[b,p[1],p[3],c] br[e,h,p[6],p[4]];

num[7,3]=-br[e,p[4],p[6],h] br[p[1],p[3],c,b];

num[7,4]=br[c,b,p[1],p[3]] br[e,g,p[6],p[4]];

num[8,1]=1/2 br[e,p[5],p[6],h] (2 br[c,p[3,4],p[1],b]-br[p[1,2],p[3,4]] sq[b]);

num[8,2]=1/2 br[p[5],p[6],h,e] (-2 br[c,p[3,4],p[1],b]+br[p[1,2],p[3,4]] sq[b]);

num[8,3]=1/2 br[e,p[5],p[6],h] (-2 br[b,c,p[3,4],p[1]]+br[p[1,2],p[3,4]] sq[b]);

num[8,4]=1/2 br[e,h,p[6],p[5]] (2 br[b,c,p[3,4],p[1]]-br[p[1,2],p[3,4]] sq[b]);

num[9,1]=br[c,p[4],p[1],b] br[e,p[5],p[6],h];

num[9,2]=br[b,p[1],p[4],c] br[e,h,p[6],p[5]];

num[9,3]=br[e,p[5],p[6],h] br[p[1],p[4],c,b];

num[9,4]=br[c,b,p[1],p[4]] br[e,g,p[6],p[5]];

num[10,1]=-br[c,h,g,f,e,p[3],p[1],b];

num[10,2]=1/4 Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (-2 br[e,p[4],p[1],b,c,d]+br[e,f,p[1,2],p[3]] sq[b]-br[e,f,p[5,6],p[3]] sq[b]-2 br[p[4],e,d,h] sq[b]+br[p[4],e,d,p[1,2]] sq[b]-br[p[4],e,d,p[5,6]] sq[b]+(br[b,a,p[3,4],p[2]]-br[b,a,p[5,6],p[2]]-2 br[p[1],b,c,d]+br[p[1],b,c,p[3,4]]-br[p[1],b,c,p[5,6]]) sq[e]-br[-f-p[1,2],p[5,6]] sq[b] sq[e]+br[a-p[3,4],p[3,4]] sq[b] sq[e]+br[p[3,4],a-p[5,6]] sq[b] sq[e]-br[-f-p[5,6],p[5,6]] sq[b] sq[e]+2 s[1,2] sq[b] sq[e]+2 s[3,4] sq[b] sq[e]-4 s[5,6] sq[b] sq[e]-2 sq[a] sq[b] sq[e]-sq[a] sq[c] sq[e]+4 sq[b] sq[c] sq[e]+sq[b] sq[d] sq[f]+2 sq[b] sq[e] sq[g]-4 sq[b] sq[e] sq[h]);

num[10,3]=br[b,a,g,h,d,e,p[4],p[2]];

num[10,4]=1/8 (2 br[g,p[2],b,a,f,e,p[3],h]-2 br[g,p[3],e,f,a,b,p[2],h]-2 br[p[1],b,c,d,e,p[4],g,h]+2 br[p[4],e,d,c,b,p[1],g,h]-br[p[4],e,d,p[5,6]] s[5,6] sq[b]-br[p[1],b,c,p[3,4]] s[5,6] sq[e]+br[p[1],b,c,p[5,6]] s[5,6] sq[e]+2 br[a-p[3,4],p[3,4]] s[5,6] sq[b] sq[e]+2 br[p[3,4],a-p[5,6]] s[5,6] sq[b] sq[e]+s[1,2] s[5,6] sq[b] sq[e]-s[3,4] s[5,6] sq[b] sq[e]+4 s[5,6] sq[b] sq[d] sq[e]-4 s[5,6] sq[b] sq[e] sq[f]+4 br[p[4],e,d,p[1]] sq[c] sq[g]-4 br[p[1],b,c,p[4]] sq[d] sq[g]+2 br[p[4],p[1,2]] sq[b] sq[d] sq[g]-2 br[p[1],b,c,p[3,4]] sq[e] sq[g]+br[p[1,2],p[5,6]] sq[b] sq[e] sq[g]-br[p[3,4],p[5,6]] sq[b] sq[e] sq[g]+2 s[5,6] sq[b] sq[e] sq[g]-2 br[p[1],p[3,4]] sq[c] sq[e] sq[g]+4 br[p[1],b,c,p[3]] sq[f] sq[g]+br[p[4],e,d,p[1,2]] sq[b] (s[5,6]+2 sq[g])-(2 br[e,f,p[1,2],p[3]] sq[b]-4 br[e,f,p[1],p[3]] sq[c]+4 br[b,a,p[4],p[2]] sq[d]+(-2 br[b,a,p[3,4],p[2]]+2 br[p[2],p[3,4]] sq[a]+(br[p[1,2],p[5,6]]-br[p[3,4],p[5,6]]+2 s[5,6]) sq[b]) sq[e]+4 br[p[1],b,c,p[3]] sq[f]-2 br[p[3],p[1,2]] sq[b] sq[f]) sq[h]+4 br[p[4],e,d,p[2]] sq[a] (-sq[g]+sq[h]));

num[10,5]=1/4 Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (-2 br[p[4],p[1],b,c,d,e]-2 br[e,d,h,p[4]] sq[b]+br[e,d,p[1,2],p[4]] sq[b]-br[e,d,p[5,6],p[4]] sq[b]+br[f,p[1,2],p[3],e] sq[b]-br[f,p[5,6],p[3],e] sq[b]+(br[a,p[3,4],p[2],b]-br[a,p[5,6],p[2],b]-2 br[b,c,d,p[1]]+br[b,c,p[3,4],p[1]]-br[b,c,p[5,6],p[1]]) sq[e]-br[-f-p[1,2],p[5,6]] sq[b] sq[e]+br[a-p[3,4],p[3,4]] sq[b] sq[e]+br[p[3,4],a-p[5,6]] sq[b] sq[e]-br[-f-p[5,6],p[5,6]] sq[b] sq[e]+2 s[1,2] sq[b] sq[e]+2 s[3,4] sq[b] sq[e]-4 s[5,6] sq[b] sq[e]-2 sq[a] sq[b] sq[e]-sq[a] sq[c] sq[e]+4 sq[b] sq[c] sq[e]+sq[b] sq[d] sq[f]+2 sq[b] sq[e] sq[g]-4 sq[b] sq[e] sq[h]);

num[10,6]=br[a,g,h,d,e,p[4],p[2],b];

num[10,7]=1/8 (-2 br[b,c,d,e,p[4],g,h,p[1]]+2 br[e,d,c,b,p[1],g,h,p[4]]+2 br[p[2],b,a,f,e,p[3],h,g]-2 br[p[3],e,f,a,b,p[2],h,g]-br[e,d,p[5,6],p[4]] s[5,6] sq[b]-br[b,c,p[3,4],p[1]] s[5,6] sq[e]+br[b,c,p[5,6],p[1]] s[5,6] sq[e]+2 br[a-p[3,4],p[3,4]] s[5,6] sq[b] sq[e]+2 br[p[3,4],a-p[5,6]] s[5,6] sq[b] sq[e]+s[1,2] s[5,6] sq[b] sq[e]-s[3,4] s[5,6] sq[b] sq[e]+4 s[5,6] sq[b] sq[d] sq[e]-4 s[5,6] sq[b] sq[e] sq[f]+4 br[e,d,p[1],p[4]] sq[c] sq[g]-4 br[b,c,p[4],p[1]] sq[d] sq[g]+2 br[p[4],p[1,2]] sq[b] sq[d] sq[g]-2 br[b,c,p[3,4],p[1]] sq[e] sq[g]+br[p[1,2],p[5,6]] sq[b] sq[e] sq[g]-br[p[3,4],p[5,6]] sq[b] sq[e] sq[g]+2 s[5,6] sq[b] sq[e] sq[g]-2 br[p[1],p[3,4]] sq[c] sq[e] sq[g]+4 br[b,c,p[3],p[1]] sq[f] sq[g]+br[e,d,p[1,2],p[4]] sq[b] (s[5,6]+2 sq[g])-(2 br[f,p[1,2],p[3],e] sq[b]-4 br[f,p[1],p[3],e] sq[c]+4 br[a,p[4],p[2],b] sq[d]+(-2 br[a,p[3,4],p[2],b]+2 br[p[2],p[3,4]] sq[a]+(br[p[1,2],p[5,6]]-br[p[3,4],p[5,6]]+2 s[5,6]) sq[b]) sq[e]+4 br[b,c,p[3],p[1]] sq[f]-2 br[p[3],p[1,2]] sq[b] sq[f]) sq[h]+4 br[e,d,p[2],p[4]] sq[a] (-sq[g]+sq[h]));

num[10,8]=-br[b,c,h,g,f,e,p[3],p[1]];

num[11,1]=br[p[1],b,c,h,g,p[4],e,d]+1/4 (-2 br[p[1],b,c,h,g,p[3,4]] sq[e]+(2 br[p[1],b,c,f,e,p[3]]-2 br[e,d,p[2],p[4]] sq[a]-2 br[p[3],e,f,p[1]] sq[c]+2 br[b,a,p[4],p[2]] sq[d]+(-br[p[1],b,c,p[3,4]]+br[p[2],p[3,4]] sq[a]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[p[1],b,c,p[3]] sq[f]-sq[b] (br[p[3],e,f,p[1,2]]+br[p[4],p[1,2]] sq[d]+br[p[3],p[1,2]] sq[f])) sq[h]);

num[11,2]=1/4 (2 br[p[1],b,c,h,g,p[3],e,f]-2 br[p[4],e,d,h,g,p[2],b,a]-2 br[d,p[2],p[4],e] sq[a] sq[g]+(2 br[d,p[1],p[4],e] sq[c]-2 br[c,p[4],p[1],b] sq[d]+br[p[4],p[1,2]] sq[b] sq[d]-(2 br[c,p[3,4],p[1],b]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[c,p[3],p[1],b] sq[f]) sq[g]+(br[b,a,p[3,4],p[2]]-br[p[1,2],p[3,4]] sq[b]) sq[e] sq[h]+br[d,p[1,2],p[4],e] sq[b] (2 sq[g]+sq[h]));

num[11,3]=br[e,d,h,g,a,b,p[2],p[4]]+1/4 (-2 br[e,d,h,g,p[1,2],p[4]] sq[b]+(-2 br[e,d,a,b,p[2],p[4]]-2 br[e,d,p[2],p[4]] sq[a]-2 br[p[3],e,f,p[1]] sq[c]+2 br[b,a,p[4],p[2]] sq[d]+(br[b,a,p[3,4],p[2]]+br[p[2],p[3,4]] sq[a]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[p[1],b,c,p[3]] sq[f]+sq[b] (br[e,d,p[1,2],p[4]]-br[p[4],p[1,2]] sq[d]-br[p[3],p[1,2]] sq[f])) sq[h]);

num[11,4]=1/4 (2 br[c,d,e,p[4],g,h,p[1],b]-2 br[d,c,b,p[1],g,h,p[4],e]-(-2 br[d,p[2],p[4],e] sq[a]+2 br[d,p[1],p[4],e] sq[c]-2 br[c,p[4],p[1],b] sq[d]+sq[b] (2 br[d,p[1,2],p[4],e]+br[p[4],p[1,2]] sq[d])-(2 br[c,p[3,4],p[1],b]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[c,p[3],p[1],b] sq[f]) sq[g]-(br[e,f,p[1,2],p[3]] sq[b]+(br[c,p[3,4],p[1],b]-br[p[1,2],p[3,4]] sq[b]) sq[e]) sq[h]);

num[11,5]=1/4 (2 br[b,c,d,e,p[4],g,h,p[1]]-2 br[e,d,c,b,p[1],g,h,p[4]]-(-2 br[e,d,p[2],p[4]] sq[a]+2 br[e,d,p[1],p[4]] sq[c]-2 br[b,c,p[4],p[1]] sq[d]+sq[b] (2 br[e,d,p[1,2],p[4]]+br[p[4],p[1,2]] sq[d])-(2 br[b,c,p[3,4],p[1]]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[b,c,p[3],p[1]] sq[f]) sq[g]-(br[f,p[1,2],p[3],e] sq[b]+(br[b,c,p[3,4],p[1]]-br[p[1,2],p[3,4]] sq[b]) sq[e]) sq[h]);

num[11,6]=br[d,h,g,a,b,p[2],p[4],e]+1/4 (-2 br[d,h,g,p[1,2],p[4],e] sq[b]+(-2 br[d,a,b,p[2],p[4],e]-2 br[d,p[2],p[4],e] sq[a]-2 br[e,f,p[1],p[3]] sq[c]+2 br[a,p[4],p[2],b] sq[d]+(br[a,p[3,4],p[2],b]+br[p[2],p[3,4]] sq[a]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[b,c,p[3],p[1]] sq[f]+sq[b] (br[d,p[1,2],p[4],e]-br[p[4],p[1,2]] sq[d]-br[p[3],p[1,2]] sq[f])) sq[h]);

num[11,7]=1/4 (2 br[b,c,h,g,p[3],e,f,p[1]]-2 br[e,d,h,g,p[2],b,a,p[4]]-2 br[e,d,p[2],p[4]] sq[a] sq[g]+(2 br[e,d,p[1],p[4]] sq[c]-2 br[b,c,p[4],p[1]] sq[d]+br[p[4],p[1,2]] sq[b] sq[d]-(2 br[b,c,p[3,4],p[1]]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[b,c,p[3],p[1]] sq[f]) sq[g]+(br[a,p[3,4],p[2],b]-br[p[1,2],p[3,4]] sq[b]) sq[e] sq[h]+br[e,d,p[1,2],p[4]] sq[b] (2 sq[g]+sq[h]));

num[11,8]=br[b,c,h,g,p[4],e,d,p[1]]+1/4 (-2 br[b,c,h,g,p[3,4],p[1]] sq[e]+(2 br[b,c,f,e,p[3],p[1]]-2 br[d,p[2],p[4],e] sq[a]-2 br[e,f,p[1],p[3]] sq[c]+2 br[a,p[4],p[2],b] sq[d]+(-br[b,c,p[3,4],p[1]]+br[p[2],p[3,4]] sq[a]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[b,c,p[3],p[1]] sq[f]-sq[b] (br[e,f,p[1,2],p[3]]+br[p[4],p[1,2]] sq[d]+br[p[3],p[1,2]] sq[f])) sq[h]);

num[12,1]=1/2 (-2 br[c,h,g,f,e,p[3],p[1],b]+(2 br[f,p[1,2],p[3],e] sq[b]+sq[c] (-2 br[p[1],p[4,5],e,d]+br[p[1],p[4,5]] sq[d]+br[p[1],p[3,4,5]] sq[e])+sq[b] (br[p[1,2],p[4,5]] sq[d]+(br[p[6],p[1,2]]+2 s[1,2]) sq[e])) sq[g]+(2 br[c,p[3],p[1],b]-br[p[3],p[1,2]] sq[b]) sq[f] sq[h]);

num[12,2]=1/8 (-4 br[p[1],b,c,h,g,p[3],e,f]+4 br[p[4,5],e,d,h,g,p[2],b,a]-4 br[e,f,p[1,2],g,h,p[3]] sq[b]-2 br[g,p[1,2],p[4,5],h] sq[b] sq[d]-2 br[g,p[4,5],p[1,2],h] sq[b] sq[d]-4 br[c,h,g,p[3,4,5],p[1],b] sq[e]+4 br[d,p[2],p[4,5],e] sq[a] sq[g]+2 br[c,p[4,5],p[1],b] sq[d] sq[g]-2 br[p[2],p[4,5]] sq[a] sq[d] sq[g]-br[p[1,2],p[4,5]] sq[b] sq[d] sq[g]+4 br[c,p[3,4,5],p[1],b] sq[e] sq[g]+2 br[p[2],p[1,6]] sq[a] sq[e] sq[g]+2 br[p[6],p[1,2]] sq[b] sq[e] sq[g]+4 s[1,2] sq[b] sq[e] sq[g]-4 s[1,2,6] sq[b] sq[e] sq[g]-4 br[c,p[3],p[1],b] sq[f] sq[g]+2 (2 br[e,f,p[2],p[3]] sq[a]+4 br[e,f,p[1,2],p[3]] sq[b]-2 br[e,f,p[1],p[3]] sq[c]+2 br[b,a,p[4,5],p[2]] sq[d]+br[p[2],p[4,5]] sq[a] sq[d]+br[p[1,2],p[4,5]] sq[b] sq[d]-(4 br[b,a,p[3,4,5],p[2]]+br[p[2],p[3,4,5]] sq[a]-4 (br[p[6],p[1,2]]+s[1,2]) sq[b]+6 s[1,2,6] sq[b]+br[p[1],p[2,6]] sq[c]) sq[e]) sq[h]);

num[12,3]=br[p[3],d,h,g,a,b,p[2],p[4,5]]+1/4 sq[d] (2 br[b,a,g,h,p[4,5],p[2]]+(-2 (br[b,a,p[4,5],p[2]]+br[p[1],b,c,p[4,5]])+br[p[1,2],p[4,5]] sq[b]) sq[g]);

num[12,4]=1/8 (-4 br[c,d,e,p[4,5],g,h,p[1],b]+4 br[d,c,b,p[1],g,h,p[4,5],e]+4 br[b,a,g,h,p[4,5],p[2]] sq[d]-(4 br[d,p[2],p[4,5],e] sq[a]+(4 br[b,a,p[4,5],p[2]]+2 br[c,p[4,5],p[1],b]-2 br[p[2],p[4,5]] sq[a]-3 br[p[1,2],p[4,5]] sq[b]) sq[d]+4 br[c,p[3,4,5],p[1],b] sq[e]+2 (br[p[2],p[1,6]] sq[a]+(br[p[6],p[1,2]]+2 s[1,2]) sq[b]) sq[e]-4 br[c,p[3],p[1],b] sq[f]) sq[g]+2 (2 br[e,f,p[1],p[3]] sq[c]-2 br[b,a,p[4,5],p[2]] sq[d]-sq[a] (2 br[e,f,p[2],p[3]]+br[p[2],p[4,5]] sq[d])+(br[p[2],p[3,4,5]] sq[a]-2 br[p[6],p[1,2]] sq[b]+br[p[1],p[2,6]] sq[c]) sq[e]) sq[h]);

num[12,5]=1/8 (-4 br[b,c,d,e,p[4,5],g,h,p[1]]+4 br[e,d,c,b,p[1],g,h,p[4,5]]+4 br[p[2],b,a,g,h,p[4,5]] sq[d]-(4 br[e,d,p[2],p[4,5]] sq[a]+(2 br[b,c,p[4,5],p[1]]+4 br[p[2],b,a,p[4,5]]-2 br[p[2],p[4,5]] sq[a]-3 br[p[1,2],p[4,5]] sq[b]) sq[d]+4 br[b,c,p[3,4,5],p[1]] sq[e]+2 (br[p[2],p[1,6]] sq[a]+(br[p[6],p[1,2]]+2 s[1,2]) sq[b]) sq[e]-4 br[b,c,p[3],p[1]] sq[f]) sq[g]+2 (2 br[p[3],e,f,p[1]] sq[c]-2 br[p[2],b,a,p[4,5]] sq[d]-sq[a] (2 br[p[3],e,f,p[2]]+br[p[2],p[4,5]] sq[d])+(br[p[2],p[3,4,5]] sq[a]-2 br[p[6],p[1,2]] sq[b]+br[p[1],p[2,6]] sq[c]) sq[e]) sq[h]);

num[12,6]=br[d,h,g,a,b,p[2],p[4,5],p[3]]+1/4 sq[d] (2 br[a,g,h,p[4,5],p[2],b]+(-2 (br[a,p[4,5],p[2],b]+br[b,c,p[4,5],p[1]])+br[p[1,2],p[4,5]] sq[b]) sq[g]);

num[12,7]=1/8 (4 br[a,p[4,5],e,d,h,g,p[2],b]-4 br[f,p[1],b,c,h,g,p[3],e]-4 br[p[3],e,f,p[1,2],g,h] sq[b]-2 br[h,g,p[1,2],p[4,5]] sq[b] sq[d]-2 br[h,g,p[4,5],p[1,2]] sq[b] sq[d]-4 br[b,c,h,g,p[3,4,5],p[1]] sq[e]+4 br[e,d,p[2],p[4,5]] sq[a] sq[g]+2 br[b,c,p[4,5],p[1]] sq[d] sq[g]-2 br[p[2],p[4,5]] sq[a] sq[d] sq[g]-br[p[1,2],p[4,5]] sq[b] sq[d] sq[g]+4 br[b,c,p[3,4,5],p[1]] sq[e] sq[g]+2 br[p[2],p[1,6]] sq[a] sq[e] sq[g]+2 br[p[6],p[1,2]] sq[b] sq[e] sq[g]+4 s[1,2] sq[b] sq[e] sq[g]-4 s[1,2,6] sq[b] sq[e] sq[g]-4 br[b,c,p[3],p[1]] sq[f] sq[g]+2 (2 br[p[3],e,f,p[2]] sq[a]+4 br[p[3],e,f,p[1,2]] sq[b]-2 br[p[3],e,f,p[1]] sq[c]+2 br[p[2],b,a,p[4,5]] sq[d]+br[p[2],p[4,5]] sq[a] sq[d]+br[p[1,2],p[4,5]] sq[b] sq[d]-(4 br[p[2],b,a,p[3,4,5]]+br[p[2],p[3,4,5]] sq[a]-4 (br[p[6],p[1,2]]+s[1,2]) sq[b]+6 s[1,2,6] sq[b]+br[p[1],p[2,6]] sq[c]) sq[e]) sq[h]);

num[12,8]=1/2 (-2 br[b,c,h,g,f,e,p[3],p[1]]+(2 br[e,f,p[1,2],p[3]] sq[b]+sq[c] (-2 br[d,p[1],p[4,5],e]+br[p[1],p[4,5]] sq[d]+br[p[1],p[3,4,5]] sq[e])+sq[b] (br[p[1,2],p[4,5]] sq[d]+(br[p[6],p[1,2]]+2 s[1,2]) sq[e])) sq[g]+(2 br[b,c,p[3],p[1]]-br[p[3],p[1,2]] sq[b]) sq[f] sq[h]);

num[13,1]=s[1,2] (br[f,p[5,6],p[3],e]-1/2 br[p[3,4],p[5,6]] sq[e]);

num[13,2]=s[1,2] (br[e,f,p[5,6],p[3]]-1/2 br[p[3,4],p[5,6]] sq[e]);

num[14,1]=br[e,p[3],p[6],f] s[1,2];

num[14,2]=br[e,f,p[6],p[3]] s[1,2];

num[15,1]=br[e,p[4],p[6],f] s[1,2];

num[15,2]=br[e,f,p[6],p[4]] s[1,2];

num[16,1]=br[p[1],p[2,3]] br[e,p[4],p[6],f];

num[16,2]=br[p[1],p[2,3]] br[e,f,p[6],p[4]];

num[17,1]=1/4 (2 br[b,c,d,e,p[4],p[1]]+4 br[e,d,c,p[4]] s[1,2]+2 br[e,d,p[2],p[4]] sq[a]-2 br[e,d,p[1,2],p[4]] sq[b]-2 br[e,d,p[1],p[4]] sq[c]+2 br[b,c,p[4],p[1]] sq[d]-br[p[4],p[1,2]] sq[b] sq[d]+2 br[b,c,p[3,4],p[1]] sq[e]-br[p[1],p[3,4]] sq[c] sq[e]-2 br[b,c,p[3],p[1]] sq[f]);

num[17,2]=-br[e,d,a,b,p[2],p[4]]+br[e,d,p[1,2],p[4]] sq[b]-1/2 br[p[1,2],p[3,4]] sq[b] sq[e];

num[17,3]=1/4 (-2 br[d,c,b,p[1],p[4],e]+4 br[c,d,p[1],b] s[3,4]+2 br[d,p[2],p[4],e] sq[a]-2 br[d,p[1,2],p[4],e] sq[b]-2 br[d,p[1],p[4],e] sq[c]+2 br[c,p[4],p[1],b] sq[d]+br[p[4],p[1,2]] sq[b] sq[d]+2 br[c,p[3,4],p[1],b] sq[e]+br[p[1],p[3,4]] sq[c] sq[e]-2 br[c,p[3],p[1],b] sq[f]);

num[17,4]=1/4 (2 br[c,d,e,p[4],p[1],b]+br[p[4],p[1,2]] sq[b] sq[d]-2 (-br[d,p[2],p[4],e] sq[a]+br[d,p[1,2],p[4],e] sq[b]+br[d,p[1],p[4],e] sq[c]+br[c,p[4],p[1],b] sq[d])-2 br[c,p[3,4],p[1],b] sq[e]+2 br[p[1,2],p[3,4]] sq[b] sq[e]+br[p[1],p[3,4]] sq[c] sq[e]+2 br[c,p[3],p[1],b] sq[f]);

num[17,5]=1/4 (2 br[c,d,e,p[4],p[1],b]+4 br[d,c,p[4],e] s[1,2]+2 br[d,p[2],p[4],e] sq[a]-2 br[d,p[1,2],p[4],e] sq[b]-2 br[d,p[1],p[4],e] sq[c]+2 br[c,p[4],p[1],b] sq[d]-br[p[4],p[1,2]] sq[b] sq[d]+2 br[c,p[3,4],p[1],b] sq[e]-br[p[1],p[3,4]] sq[c] sq[e]-2 br[c,p[3],p[1],b] sq[f]);

num[17,6]=-br[p[4],e,d,a,b,p[2]]+br[p[4],e,d,p[1,2]] sq[b]-1/2 br[p[1,2],p[3,4]] sq[b] sq[e];

num[17,7]=1/4 (-2 br[e,d,c,b,p[1],p[4]]+4 br[b,c,d,p[1]] s[3,4]+2 br[e,d,p[2],p[4]] sq[a]-2 br[e,d,p[1,2],p[4]] sq[b]-2 br[e,d,p[1],p[4]] sq[c]+2 br[b,c,p[4],p[1]] sq[d]+br[p[4],p[1,2]] sq[b] sq[d]+2 br[b,c,p[3,4],p[1]] sq[e]+br[p[1],p[3,4]] sq[c] sq[e]-2 br[b,c,p[3],p[1]] sq[f]);

num[17,8]=1/4 (2 br[b,c,d,e,p[4],p[1]]+br[p[4],p[1,2]] sq[b] sq[d]-2 (-br[e,d,p[2],p[4]] sq[a]+br[e,d,p[1,2],p[4]] sq[b]+br[e,d,p[1],p[4]] sq[c]+br[b,c,p[4],p[1]] sq[d])-2 br[b,c,p[3,4],p[1]] sq[e]+2 br[p[1,2],p[3,4]] sq[b] sq[e]+br[p[1],p[3,4]] sq[c] sq[e]+2 br[b,c,p[3],p[1]] sq[f]);

num[18,1]=1/8 (4 br[b,c,d,e,p[4,5],p[1]]+8 br[e,d,c,p[4,5]] s[1,2]+4 br[e,d,p[2],p[4,5]] sq[a]-(-2 br[b,c,p[4,5],p[1]]-4 br[p[1],b,c,p[4,5]]+4 br[p[2,3],p[4,5]] s[1,2]-2 br[p[2],p[4,5]] sq[a]+5 br[p[1,2],p[4,5]] sq[b]+4 br[p[1],p[4,5]] sq[c]) sq[d]+4 br[b,c,p[3,4,5],p[1]] sq[e]+2 (br[p[2],p[1,6]] sq[a]+(br[p[6],p[1,2]]+2 s[1,2]) sq[b]-2 br[p[1],p[3,4,5]] sq[c]) sq[e]-4 br[b,c,p[3],p[1]] sq[f]);

num[18,2]=-br[p[1],b,c,f,e,p[3]]+1/4 (-4 br[e,d,p[1,2],p[4,5]] sq[b]-2 br[p[1],b,c,p[4,5]] sq[d]+3 br[p[1,2],p[4,5]] sq[b] sq[d]+4 br[p[1],b,c,p[3,4,5]] sq[e]+2 sq[c] (2 br[p[3],e,f,p[1]]+br[p[1],p[4,5]] sq[d]-br[p[1],p[3,4,5]] sq[e]));

num[18,3]=1/8 (8 br[p[3],p[4,5]] br[c,d,p[1],b]-4 br[c,d,e,p[4,5],p[1],b]+4 br[d,p[2],p[4,5],e] sq[a]+8 br[f,p[1,2],p[3],e] sq[b]+(2 br[c,p[4,5],p[1],b]-2 br[p[2],p[4,5]] sq[a]+5 br[p[1,2],p[4,5]] sq[b]) sq[d]+4 br[c,p[3,4,5],p[1],b] sq[e]+2 (br[p[2],p[1,6]] sq[a]+3 (br[p[6],p[1,2]]+2 s[1,2]) sq[b]) sq[e]+4 sq[c] (-2 br[p[1],p[4,5],e,d]+br[p[1],p[4,5]] sq[d]+br[p[1],p[3,4,5]] sq[e])-4 br[c,p[3],p[1],b] sq[f]);

num[18,4]=1/8 (4 br[c,d,e,p[4,5],p[1],b]+4 br[d,p[2],p[4,5],e] sq[a]-(2 br[c,p[4,5],p[1],b]+2 br[p[2],p[4,5]] sq[a]+br[p[1,2],p[4,5]] sq[b]) sq[d]-4 br[c,p[3,4,5],p[1],b] sq[e]+2 (br[p[2],p[1,6]] sq[a]-(br[p[6],p[1,2]]+2 s[1,2]) sq[b]) sq[e]+4 br[c,p[3],p[1],b] sq[f]);

num[18,5]=1/8 (4 br[c,d,e,p[4,5],p[1],b]+8 br[d,c,p[4,5],e] s[1,2]+4 br[d,p[2],p[4,5],e] sq[a]-(-4 br[b,c,p[4,5],p[1]]-2 br[c,p[4,5],p[1],b]+4 br[p[2,3],p[4,5]] s[1,2]-2 br[p[2],p[4,5]] sq[a]+5 br[p[1,2],p[4,5]] sq[b]+4 br[p[1],p[4,5]] sq[c]) sq[d]+4 br[c,p[3,4,5],p[1],b] sq[e]+2 (br[p[2],p[1,6]] sq[a]+(br[p[6],p[1,2]]+2 s[1,2]) sq[b]-2 br[p[1],p[3,4,5]] sq[c]) sq[e]-4 br[c,p[3],p[1],b] sq[f]);

num[18,6]=-br[b,c,f,e,p[3],p[1]]+1/4 (-4 br[d,p[1,2],p[4,5],e] sq[b]-2 br[b,c,p[4,5],p[1]] sq[d]+3 br[p[1,2],p[4,5]] sq[b] sq[d]+4 br[b,c,p[3,4,5],p[1]] sq[e]+2 sq[c] (2 br[e,f,p[1],p[3]]+br[p[1],p[4,5]] sq[d]-br[p[1],p[3,4,5]] sq[e]));

num[18,7]=1/8 (8 br[p[3],p[4,5]] br[b,c,d,p[1]]-4 br[b,c,d,e,p[4,5],p[1]]+4 br[e,d,p[2],p[4,5]] sq[a]+8 br[e,f,p[1,2],p[3]] sq[b]+(2 br[b,c,p[4,5],p[1]]-2 br[p[2],p[4,5]] sq[a]+5 br[p[1,2],p[4,5]] sq[b]) sq[d]+4 br[b,c,p[3,4,5],p[1]] sq[e]+2 (br[p[2],p[1,6]] sq[a]+3 (br[p[6],p[1,2]]+2 s[1,2]) sq[b]) sq[e]+4 sq[c] (-2 br[d,p[1],p[4,5],e]+br[p[1],p[4,5]] sq[d]+br[p[1],p[3,4,5]] sq[e])-4 br[b,c,p[3],p[1]] sq[f]);

num[18,8]=1/8 (4 br[b,c,d,e,p[4,5],p[1]]+4 br[e,d,p[2],p[4,5]] sq[a]-(2 br[b,c,p[4,5],p[1]]+2 br[p[2],p[4,5]] sq[a]+br[p[1,2],p[4,5]] sq[b]) sq[d]-4 br[b,c,p[3,4,5],p[1]] sq[e]+2 (br[p[2],p[1,6]] sq[a]-(br[p[6],p[1,2]]+2 s[1,2]) sq[b]) sq[e]+4 br[b,c,p[3],p[1]] sq[f]);

num[19,1]=1/4 (2 br[b,c,d,e,p[4,5,6],p[1]]+4 br[e,d,c,p[4,5,6]] s[1,2]+2 br[e,d,p[2],p[4,5,6]] sq[a]+(-2 br[a,p[4,5,6],p[2],b]+4 s[1,2] s[1,2,3]+br[p[2],p[4,5,6]] sq[a]+br[p[3],p[1,2]] sq[b]) sq[d]+s[1,2] (sq[a]+4 sq[c]) sq[e]-2 br[b,c,p[3],p[1]] sq[f]);

num[19,2]=-br[p[1],b,c,f,e,p[3]]+1/4 br[p[3],p[1,2]] sq[b] sq[d]+1/2 sq[c] (2 br[p[3],e,f,p[1]]-br[p[1],p[2,3]] sq[d]+s[1,2] sq[e]);

num[19,3]=1/4 (-2 br[c,d,e,p[4,5,6],p[1],b]+2 br[d,p[2],p[4,5,6],e] sq[a]-(br[p[2],p[4,5,6]] sq[a]+4 s[1,2,3] sq[b]+2 br[p[1],p[2,3]] sq[c]) sq[d]+br[p[3],p[1,2]] (-4 br[c,d,p[1],b]+5 sq[b] sq[d])+s[1,2] (sq[a]+2 sq[c]) sq[e]-2 (-2 br[f,p[1],p[3],e] sq[c]+br[b,a,p[4,5,6],p[2]] sq[d]+br[c,p[3],p[1],b] sq[f]));

num[19,4]=1/4 (2 br[c,d,e,p[4,5,6],p[1],b]+2 br[d,p[2],p[4,5,6],e] sq[a]+(2 br[b,a,p[4,5,6],p[2]]-br[p[2],p[4,5,6]] sq[a]-br[p[3],p[1,2]] sq[b]+4 s[1,2,3] sq[b]) sq[d]+s[1,2] sq[a] sq[e]+2 br[c,p[3],p[1],b] sq[f]);

num[19,5]=1/4 (2 br[p[1],b,c,d,e,p[4,5,6]]+4 br[p[4,5,6],e,d,c] s[1,2]+2 br[p[4,5,6],e,d,p[2]] sq[a]+(-2 br[b,a,p[4,5,6],p[2]]+4 s[1,2] s[1,2,3]+br[p[2],p[4,5,6]] sq[a]+br[p[3],p[1,2]] sq[b]) sq[d]+s[1,2] (sq[a]+4 sq[c]) sq[e]-2 br[p[1],b,c,p[3]] sq[f]);

num[19,6]=1/4 (-4 br[b,c,f,e,p[3],p[1]]+br[p[3],p[1,2]] sq[b] sq[d]+2 sq[c] (2 br[e,f,p[1],p[3]]-br[p[1],p[2,3]] sq[d]+s[1,2] sq[e]));

num[19,7]=1/4 (-2 br[b,c,d,e,p[4,5,6],p[1]]+2 br[e,d,p[2],p[4,5,6]] sq[a]-(br[p[2],p[4,5,6]] sq[a]+4 s[1,2,3] sq[b]+2 br[p[1],p[2,3]] sq[c]) sq[d]+br[p[3],p[1,2]] (-4 br[b,c,d,p[1]]+5 sq[b] sq[d])+s[1,2] (sq[a]+2 sq[c]) sq[e]-2 (-2 br[e,f,p[1],p[3]] sq[c]+br[p[2],b,a,p[4,5,6]] sq[d]+br[b,c,p[3],p[1]] sq[f]));

num[19,8]=1/4 (2 br[b,c,d,e,p[4,5,6],p[1]]+2 br[e,d,p[2],p[4,5,6]] sq[a]+(2 br[p[2],b,a,p[4,5,6]]-br[p[2],p[4,5,6]] sq[a]-br[p[3],p[1,2]] sq[b]+4 s[1,2,3] sq[b]) sq[d]+s[1,2] sq[a] sq[e]+2 br[b,c,p[3],p[1]] sq[f]);

num[20,1]=1/4 (2 br[b,c,d,e,p[5],p[1]]+4 br[e,d,c,p[5]] s[1,2]+2 br[e,d,p[2],p[5]] sq[a]-4 br[b,a,p[5],p[2]] sq[d]-2 sq[b] (br[e,d,p[1,2],p[5]]-br[p[5],p[1,2]] sq[d])+(2 br[b,c,p[3,4,5],p[1]]+br[p[2],p[1,6]] sq[a]) sq[e]-2 br[b,c,p[3,4],p[1]] sq[f]+sq[c] (2 br[f,p[1],p[3,4],e]-3 br[p[1],p[3,4,5]] sq[e]+br[p[1],p[3,4]] sq[f]));

num[20,2]=-br[c,f,e,p[3,4],p[1],b]+br[b,a,p[5],p[2]] sq[d]+br[c,p[3,4,5],p[1],b] sq[e]+1/2 sq[b] (-br[p[5],p[1,2]] sq[d]+(br[p[6],p[1,2]]+2 s[1,2]) sq[e]+br[p[1,2],p[3,4]] sq[f]);

num[20,3]=1/4 (4 br[p[5],p[3,4]] br[b,p[1],d,c]-2 br[c,d,e,p[5],p[1],b]+2 br[d,p[2],p[5],e] sq[a]+2 br[p[1],p[3,4],e,f] sq[c]-2 sq[b] (br[d,p[1,2],p[5],e]-br[p[5],p[1,2]] sq[d])+(2 br[c,p[3,4,5],p[1],b]+br[p[2],p[1,6]] sq[a]-br[p[1],p[3,4,5]] sq[c]) sq[e]-(2 br[c,p[3,4],p[1],b]+br[p[1],p[3,4]] sq[c]) sq[f]);

num[20,4]=1/4 (2 br[c,d,e,p[5],p[1],b]+2 br[d,p[2],p[5],e] sq[a]-2 br[c,p[3,4,5],p[1],b] sq[e]+br[p[2],p[1,6]] sq[a] sq[e]+2 br[c,p[3,4],p[1],b] sq[f]-sq[c] (-2 br[p[1],p[3,4],e,f]+br[p[1],p[3,4,5]] sq[e]+br[p[1],p[3,4]] sq[f])-2 sq[b] (br[d,p[1,2],p[5],e]+(s[1,2]+s[1,2,6]) sq[e]+br[p[1,2],p[3,4]] sq[f]));

num[20,5]=1/4 (2 br[c,d,e,p[5],p[1],b]+4 br[d,c,p[5],e] s[1,2]+2 br[d,p[2],p[5],e] sq[a]-4 br[a,p[5],p[2],b] sq[d]-2 sq[b] (br[d,p[1,2],p[5],e]-br[p[5],p[1,2]] sq[d])+(2 br[c,p[3,4,5],p[1],b]+br[p[2],p[1,6]] sq[a]) sq[e]-2 br[c,p[3,4],p[1],b] sq[f]+sq[c] (2 br[p[1],p[3,4],e,f]-3 br[p[1],p[3,4,5]] sq[e]+br[p[1],p[3,4]] sq[f]));

num[20,6]=-br[b,c,f,e,p[3,4],p[1]]+br[p[2],b,a,p[5]] sq[d]+br[b,c,p[3,4,5],p[1]] sq[e]+1/2 sq[b] (-br[p[5],p[1,2]] sq[d]+(br[p[6],p[1,2]]+2 s[1,2]) sq[e]+br[p[1,2],p[3,4]] sq[f]);

num[20,7]=1/4 (4 br[p[5],p[3,4]] br[c,b,p[1],d]-2 br[b,c,d,e,p[5],p[1]]+2 br[e,d,p[2],p[5]] sq[a]+2 br[f,p[1],p[3,4],e] sq[c]-2 sq[b] (br[e,d,p[1,2],p[5]]-br[p[5],p[1,2]] sq[d])+(2 br[b,c,p[3,4,5],p[1]]+br[p[2],p[1,6]] sq[a]-br[p[1],p[3,4,5]] sq[c]) sq[e]-(2 br[b,c,p[3,4],p[1]]+br[p[1],p[3,4]] sq[c]) sq[f]);

num[20,8]=1/4 (2 br[b,c,d,e,p[5],p[1]]+2 br[e,d,p[2],p[5]] sq[a]-2 br[b,c,p[3,4,5],p[1]] sq[e]+br[p[2],p[1,6]] sq[a] sq[e]+2 br[b,c,p[3,4],p[1]] sq[f]-sq[c] (-2 br[f,p[1],p[3,4],e]+br[p[1],p[3,4,5]] sq[e]+br[p[1],p[3,4]] sq[f])-2 sq[b] (br[e,d,p[1,2],p[5]]+(s[1,2]+s[1,2,6]) sq[e]+br[p[1,2],p[3,4]] sq[f]));

num[21,1]=1/2 (-2 br[c,d,e,p[5,6]] s[1,2]-(2 s[1,2] s[5,6]+br[p[2],p[5,6]] sq[a]+br[p[1,2],p[5,6]] sq[b]) sq[d]-2 s[1,2] sq[c] sq[e]-br[p[1,2],p[3,4]] sq[b] sq[f]-br[p[1],p[3,4]] sq[c] sq[f]+2 (br[b,a,p[5,6],p[2]] sq[d]+br[p[1],b,c,p[3,4]] sq[f])-br[p[3,4],p[5,6]] s[1,2] sq[g]);

num[21,2]=1/2 (2 br[e,d,p[2],p[5,6]] sq[a]+br[p[3,4],p[5,6]] (br[b,a,f,p[2]]-br[c,d,p[1],b]-br[d,p[2]] sq[a]+s[1,2] sq[b]+br[f,p[1]] sq[c])-br[p[2],p[5,6]] sq[a] sq[d]-br[p[1,2],p[5,6]] sq[b] sq[d]+2 s[5,6] sq[b] sq[d]+s[1,2] sq[a] sq[e]-(br[p[1,2],p[3,4]]+2 s[3,4]) sq[b] sq[f]-sq[c] (2 br[p[3,4],p[5,6],f,p[1]]-s[1,2] sq[e]-br[p[1],p[3,4]] sq[f])+2 (br[c,d,e,p[5,6],p[1],b]-br[p[1],b,c,f,e,p[3,4]]+br[b,a,p[5,6],p[2]] sq[d]+br[p[1],b,c,p[3,4]] sq[f]));

num[21,3]=1/2 (br[p[3,4],p[5,6]] br[b,a,f,p[2]]+2 br[b,a,f,e,p[3,4],p[2]]+2 br[b,a,p[5,6],p[2]] sq[d]+2 br[b,a,p[1,2],p[2]] sq[e]+(-br[b,a,p[3,4],p[2]]+br[p[1],b,c,p[3,4]]) sq[f]-sq[b] (br[p[1,2],p[5,6]] sq[d]+2 s[1,2] sq[e]+br[p[1,2],p[3,4]] sq[f]));

num[21,4]=1/2 Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (br[b,a,f,p[2]]+sq[b] sq[f]);

num[21,5]=br[a,f,e,p[3,4]] s[1,2]+br[p[2],b,a,p[5,6]] sq[d]-1/2 (br[p[2],p[5,6]] sq[a]+br[p[1,2],p[5,6]] sq[b]) sq[d]-s[1,2] sq[a] sq[e]+br[b,c,p[3,4],p[1]] sq[f]-1/2 (2 s[1,2] s[3,4]+br[p[1,2],p[3,4]] sq[b]+br[p[1],p[3,4]] sq[c]) sq[f]-1/2 br[p[3,4],p[5,6]] s[1,2] sq[g];

num[21,6]=1/2 (2 br[p[5,6],p[3,4],d,p[2]] sq[a]+2 br[e,f,p[1],p[3,4]] sq[c]+br[p[3,4],p[5,6]] (br[a,f,p[2],b]-br[b,c,d,p[1]]-br[d,p[2]] sq[a]+s[1,2] sq[b]+br[f,p[1]] sq[c])+br[p[2],p[5,6]] sq[a] sq[d]-br[p[1,2],p[5,6]] sq[b] sq[d]-2 s[5,6] sq[b] sq[d]+s[1,2] sq[a] sq[e]+s[1,2] sq[c] sq[e]-((br[p[1,2],p[3,4]]-2 s[3,4]) sq[b]+br[p[1],p[3,4]] sq[c]) sq[f]+2 (br[a,f,e,p[3,4],p[2],b]-br[p[2],b,a,d,e,p[5,6]]+br[p[2],b,a,p[5,6]] sq[d]+br[b,c,p[3,4],p[1]] sq[f]));

num[21,7]=1/2 Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (br[a,f,p[2],b]+sq[b] sq[f]);

num[21,8]=1/2 (br[p[3,4],p[5,6]] br[a,f,p[2],b]+2 br[a,f,e,p[3,4],p[2],b]+2 br[a,p[5,6],p[2],b] sq[d]+2 br[a,p[1,2],p[2],b] sq[e]+(-br[a,p[3,4],p[2],b]+br[b,c,p[3,4],p[1]]) sq[f]-sq[b] (br[p[1,2],p[5,6]] sq[d]+2 s[1,2] sq[e]+br[p[1,2],p[3,4]] sq[f]));

num[22,1]=1/4 (-2 br[p[4],e,f,a,b,p[2]]+2 br[p[4],e,f,c,b,p[1]]+4 br[a-p[6],f,e,p[4]] s[1,2]-2 (br[e,d,p[2],p[5]] sq[a]+br[p[4],e,f,p[1]] sq[c]-br[b,a,p[5],p[2]] sq[d])+3 br[p[2],p[4,5]] sq[a] sq[e]+(br[b,c,p[4,5],p[1]]+br[p[1],b,c,p[4,5]]+2 br[p[4,5],p[1,6]] s[1,2]-br[p[1],p[4,5]] sq[c]) sq[e]+2 br[p[1],b,c,p[4]] sq[f]-sq[b] (br[p[5],p[1,2]] sq[d]+br[p[4,5],p[1,2]] sq[e]+br[p[4],p[1,2]] sq[f]));

num[22,2]=1/4 (2 br[p[1],b,c,d,e,p[5]]-2 br[p[1],b,c,f,e,p[4]]-4 br[d-p[3],c,b,p[1]] s[4,5]-2 br[p[4],e,f,p[1]] sq[c]-3 br[p[5],p[1,2]] sq[b] sq[d]+(br[p[2],p[4,5]] sq[a]+br[p[1,2],p[4,5]] sq[b]+br[p[1],p[4,5]] sq[c]) sq[e]-sq[b] (br[e,f,p[1,2],p[4]]+br[p[4],e,f,p[1,2]]+2 br[p[1,2],p[3,4]] s[4,5]-br[p[4],p[1,2]] sq[f])+2 (-br[e,d,p[2],p[5]] sq[a]+br[b,a,p[5],p[2]] sq[d]+br[p[1],b,c,p[4]] sq[f]));

num[22,3]=1/4 (2 br[e,d,a,b,p[2],p[5]]-2 br[e,d,p[2],p[5]] sq[a]-br[e,d,p[1,2],p[5]] sq[b]-2 br[f,p[1],p[4],e] sq[c]-2 br[b,a,p[5],p[2]] sq[d]+br[p[5],p[1,2]] sq[b] sq[d]-br[b,a,p[4,5],p[2]] sq[e]+(br[p[2],p[4,5]] sq[a]+br[p[1,2],p[4,5]] sq[b]+br[p[1],p[4,5]] sq[c]) sq[e]-2 br[c,p[4],p[1],b] sq[f]+br[p[4],p[1,2]] sq[b] sq[f]);

num[22,4]=1/4 (2 br[b,a,f,e,p[4],p[2]]+br[p[5],e,d,p[1,2]] sq[b]-br[b,a,p[4,5],p[2]] sq[e]);

num[22,5]=1/4 (-2 br[e,f,a,b,p[2],p[4]]+2 br[e,f,c,b,p[1],p[4]]+4 br[f,e,p[4],a-p[6]] s[1,2]-2 (br[d,p[2],p[5],e] sq[a]+br[e,f,p[1],p[4]] sq[c]-br[a,p[5],p[2],b] sq[d])+3 br[p[2],p[4,5]] sq[a] sq[e]+(br[b,c,p[4,5],p[1]]+br[c,p[4,5],p[1],b]+2 br[p[1,6],p[4,5]] s[1,2]-br[p[1],p[4,5]] sq[c]) sq[e]+2 br[b,c,p[4],p[1]] sq[f]-sq[b] (br[p[5],p[1,2]] sq[d]+br[p[1,2],p[4,5]] sq[e]+br[p[4],p[1,2]] sq[f]));

num[22,6]=1/4 (2 br[b,c,d,e,p[5],p[1]]-2 br[b,c,f,e,p[4],p[1]]-4 br[c,b,p[1],d-p[3]] s[4,5]-2 br[e,f,p[1],p[4]] sq[c]-3 br[p[5],p[1,2]] sq[b] sq[d]+(br[p[2],p[4,5]] sq[a]+br[p[1,2],p[4,5]] sq[b]+br[p[1],p[4,5]] sq[c]) sq[e]-sq[b] (br[e,f,p[1,2],p[4]]+br[f,p[1,2],p[4],e]+2 br[p[1,2],p[3,4]] s[4,5]-br[p[4],p[1,2]] sq[f])+2 (-br[d,p[2],p[5],e] sq[a]+br[a,p[5],p[2],b] sq[d]+br[b,c,p[4],p[1]] sq[f]));

num[22,7]=1/4 (2 br[e,f,c,b,p[1],p[4]]-2 br[d,p[2],p[5],e] sq[a]-br[e,f,p[1,2],p[4]] sq[b]-2 br[e,f,p[1],p[4]] sq[c]-2 br[a,p[5],p[2],b] sq[d]+br[p[5],p[1,2]] sq[b] sq[d]-br[b,c,p[4,5],p[1]] sq[e]+(br[p[2],p[4,5]] sq[a]+br[p[1,2],p[4,5]] sq[b]+br[p[1],p[4,5]] sq[c]) sq[e]-2 br[b,c,p[4],p[1]] sq[f]+br[p[4],p[1,2]] sq[b] sq[f]);

num[22,8]=1/4 (2 br[a,f,e,p[4],p[2],b]+br[e,d,p[1,2],p[5]] sq[b]-br[a,p[4,5],p[2],b] sq[e]);

num[23,1]=1/4 (2 br[p[4],e,f,a,b,p[2,3]]+2 br[p[4],e,f,p[1]] sq[c]-(4 br[b,a,p[5,6],p[2,3]]+2 br[b,c,p[5,6],p[1]]+2 br[p[2,3],b,a,p[5,6]]-3 br[p[2,3],p[5,6]] sq[a]+4 (s[5,6]+s[1,2,3]) sq[b]) sq[d]+2 s[2,3] sq[a] sq[e]-br[p[1],p[2,3]] (4 br[a,f,e,p[4]]-(4 sq[a]+sq[c]) sq[e])-(2 br[b,c,p[4],p[1]]+br[p[4],p[5,6]] sq[b]) sq[f]);

num[23,2]=1/4 (-4 br[c,f,e,p[4],p[1],b]-4 br[f,p[2,3],p[4],e] sq[a]-(4 br[c,p[5,6],p[1],b]+4 br[p[2,3],p[5,6]] sq[a]+3 br[p[4],p[5,6]] sq[b]+4 s[5,6] sq[b]) sq[d]-(3 br[p[1],p[2,3]]+4 s[2,3]) sq[a] sq[e]);

num[23,3]=1/4 (-2 br[p[1],b,c,d,e,p[5,6]]+2 br[e,f,p[1],p[4]] sq[c]-2 s[5,6] sq[b] sq[d]-sq[a] (-2 (2 br[e,d,p[2,3],p[5,6]]+br[e,f,p[2,3],p[4]]+br[p[5,6],e,d,p[2,3]])+3 br[p[2,3],p[5,6]] sq[d])+(4 (s[2,3]+s[4,5,6]) sq[a]+br[p[1],p[2,3]] sq[c]) sq[e]-2 br[p[1],b,c,p[4]] sq[f]-br[p[4],p[5,6]] (-4 br[d,c,b,p[1]]+sq[b] (4 sq[d]+sq[f])));

num[23,4]=1/4 (2 br[e,f,a,b,p[2,3],p[4]]+2 br[e,f,p[1],p[4]] sq[c]+sq[a] (2 (br[e,f,p[2,3],p[4]]+br[p[5,6],e,d,p[2,3]])+br[p[2,3],p[5,6]] sq[d])+(6 s[2,3] sq[a]+br[p[1],p[2,3]] (2 sq[a]+sq[c])) sq[e]+(2 br[p[1],b,c,p[4]]+br[p[4],p[5,6]] sq[b]) sq[f]);

num[23,5]=1/4 (2 br[e,f,a,b,p[2,3],p[4]]+2 br[e,f,p[1],p[4]] sq[c]-(4 br[a,p[5,6],p[2,3],b]+2 br[b,a,p[5,6],p[2,3]]+2 br[c,p[5,6],p[1],b]-3 br[p[2,3],p[5,6]] sq[a]+4 (s[5,6]+s[1,2,3]) sq[b]) sq[d]+2 s[2,3] sq[a] sq[e]-br[p[1],p[2,3]] (4 br[f,e,p[4],a]-(4 sq[a]+sq[c]) sq[e])-(2 br[c,p[4],p[1],b]+br[p[4],p[5,6]] sq[b]) sq[f]);

num[23,6]=1/4 (-4 br[b,c,f,e,p[4],p[1]]-4 br[e,f,p[2,3],p[4]] sq[a]-(4 br[b,c,p[5,6],p[1]]+4 br[p[2,3],p[5,6]] sq[a]+3 br[p[4],p[5,6]] sq[b]+4 s[5,6] sq[b]) sq[d]-(3 br[p[1],p[2,3]]+4 s[2,3]) sq[a] sq[e]);

num[23,7]=1/4 (-2 br[b,c,d,e,p[5,6],p[1]]+2 br[f,p[1],p[4],e] sq[c]-2 s[5,6] sq[b] sq[d]-sq[a] (-2 (2 br[d,p[2,3],p[5,6],e]+br[e,d,p[2,3],p[5,6]]+br[f,p[2,3],p[4],e])+3 br[p[2,3],p[5,6]] sq[d])+(4 (s[2,3]+s[4,5,6]) sq[a]+br[p[1],p[2,3]] sq[c]) sq[e]-2 br[b,c,p[4],p[1]] sq[f]-br[p[4],p[5,6]] (-4 br[c,b,p[1],d]+sq[b] (4 sq[d]+sq[f])));

num[23,8]=1/4 (2 br[f,a,b,p[2,3],p[4],e]+2 br[f,p[1],p[4],e] sq[c]+sq[a] (2 (br[e,d,p[2,3],p[5,6]]+br[f,p[2,3],p[4],e])+br[p[2,3],p[5,6]] sq[d])+(6 s[2,3] sq[a]+br[p[1],p[2,3]] (2 sq[a]+sq[c])) sq[e]+(2 br[b,c,p[4],p[1]]+br[p[4],p[5,6]] sq[b]) sq[f]);

num[24,1]=1/4 (2 br[e,d,c,b,p[1],p[6]]+2 br[e,d,p[2,3],p[6]] sq[a]-2 br[a,p[6],p[2,3],b] sq[d]+sq[a] (br[p[6],p[2,3]] sq[d]+2 s[2,3] sq[e])+br[p[1],p[2,3]] (4 br[d,e,p[6],c]+(sq[a]+5 sq[c]) sq[e])-2 br[b,c,p[4,5],p[1]] sq[f]+sq[c] (2 br[f,p[1],p[4,5],e]+br[p[1],p[4,5]] sq[f])-sq[b] (2 s[4,5] sq[f]+br[p[6],p[4,5]] (sq[d]+sq[f])));

num[24,2]=1/4 (-4 br[e,d,a,b,p[2,3],p[6]]-(br[p[1],p[2,3]]+4 s[2,3]) sq[a] sq[e]-(2 br[p[2,3],p[4,5]] sq[a]+br[p[6],p[4,5]] sq[b]) sq[f]);

num[24,3]=1/4 (-2 br[p[1],b,c,d,e,p[6]]+2 br[p[6],e,d,p[2,3]] sq[a]+2 br[e,f,p[1],p[4,5]] sq[c]-(2 br[b,a,p[6],p[2,3]]+br[p[6],p[2,3]] sq[a]) sq[d]+(2 s[2,3] sq[a]+br[p[1],p[2,3]] (sq[a]+sq[c])) sq[e]-2 br[p[1],b,c,p[4,5]] sq[f]-(2 s[4,5] sq[b]+br[p[1],p[4,5]] sq[c]) sq[f]-br[p[6],p[4,5]] (-4 br[d,c,b,p[1]]+sq[b] (5 sq[d]+sq[f])));

num[24,4]=1/4 (2 br[p[1],b,c,d,e,p[6]]+2 br[p[6],e,d,p[2,3]] sq[a]-br[p[6],p[2,3]] sq[a] sq[d]+br[p[6],p[4,5]] sq[b] sq[d]+(2 s[2,3] sq[a]+br[p[1],p[2,3]] (sq[a]+sq[c])) sq[e]+2 br[p[2,3],p[4,5]] sq[a] sq[f]+((br[p[6],p[4,5]]+2 s[4,5]) sq[b]-br[p[1],p[4,5]] sq[c]) sq[f]+2 (br[e,f,p[1],p[4,5]] sq[c]+br[b,a,p[6],p[2,3]] sq[d]+br[p[1],b,c,p[4,5]] sq[f]));

num[24,5]=1/4 (2 br[p[6],e,d,c,b,p[1]]+2 br[p[6],e,d,p[2,3]] sq[a]-2 br[b,a,p[6],p[2,3]] sq[d]+sq[a] (br[p[6],p[2,3]] sq[d]+2 s[2,3] sq[e])+br[p[1],p[2,3]] (4 br[c,d,e,p[6]]+(sq[a]+5 sq[c]) sq[e])-2 br[p[1],b,c,p[4,5]] sq[f]+sq[c] (2 br[e,f,p[1],p[4,5]]+br[p[1],p[4,5]] sq[f])-sq[b] (2 s[4,5] sq[f]+br[p[6],p[4,5]] (sq[d]+sq[f])));

num[24,6]=1/4 (-4 br[d,a,b,p[2,3],p[6],e]-(br[p[1],p[2,3]]+4 s[2,3]) sq[a] sq[e]-(2 br[p[2,3],p[4,5]] sq[a]+br[p[6],p[4,5]] sq[b]) sq[f]);

num[24,7]=1/4 (-2 br[b,c,d,e,p[6],p[1]]+2 br[e,d,p[2,3],p[6]] sq[a]+2 br[f,p[1],p[4,5],e] sq[c]-(2 br[a,p[6],p[2,3],b]+br[p[6],p[2,3]] sq[a]) sq[d]+(2 s[2,3] sq[a]+br[p[1],p[2,3]] (sq[a]+sq[c])) sq[e]-2 br[b,c,p[4,5],p[1]] sq[f]-(2 s[4,5] sq[b]+br[p[1],p[4,5]] sq[c]) sq[f]-br[p[6],p[4,5]] (-4 br[c,b,p[1],d]+sq[b] (5 sq[d]+sq[f])));

num[24,8]=1/4 (2 br[b,c,d,e,p[6],p[1]]+2 br[e,d,p[2,3],p[6]] sq[a]-br[p[6],p[2,3]] sq[a] sq[d]+br[p[6],p[4,5]] sq[b] sq[d]+(2 s[2,3] sq[a]+br[p[1],p[2,3]] (sq[a]+sq[c])) sq[e]+2 br[p[2,3],p[4,5]] sq[a] sq[f]+((br[p[6],p[4,5]]+2 s[4,5]) sq[b]-br[p[1],p[4,5]] sq[c]) sq[f]+2 (br[f,p[1],p[4,5],e] sq[c]+br[a,p[6],p[2,3],b] sq[d]+br[b,c,p[4,5],p[1]] sq[f]));

num[25,1]=br[d,p[4]] br[c,p[3],p[1],b]-br[c,d,p[4],p[2]] sq[a]+br[d,p[4],p[1],b] sq[c]+sq[b] (br[c,d,p[4],p[1,2]]+br[p[4],p[5,6]] sq[c])-br[c,p[4],p[1],b] sq[d];

num[25,2]=br[d,p[4]] br[b,c,p[3],p[1]]-br[d,p[4],p[2],c] sq[a]+br[b,d,p[4],p[1]] sq[c]+sq[b] (br[d,p[4],p[1,2],c]+br[p[4],p[5,6]] sq[c])-br[b,c,p[4],p[1]] sq[d];

num[26,1]=br[d,p[4,5]] br[c,p[3],p[1],b]-br[c,d,p[4,5],p[2]] sq[a]+(br[d,p[4,5],p[1],b]+br[p[2,3],p[4,5]] sq[a]) sq[c]+br[b,a,p[4,5],p[2]] sq[d]-sq[b] (br[a,p[4,5],p[3],c]+br[p[1,2],p[4,5]] sq[d]);

num[26,2]=br[d,p[4,5]] br[b,c,p[3],p[1]]-br[p[2],c,d,p[4,5]] sq[a]+(br[b,d,p[4,5],p[1]]+br[p[2,3],p[4,5]] sq[a]) sq[c]+br[p[2],b,a,p[4,5]] sq[d]-sq[b] (br[c,a,p[4,5],p[3]]+br[p[1,2],p[4,5]] sq[d]);

num[27,1]=1/4 (4 br[c,p[3],p[1],b] s[4,5,6]-br[p[1],p[2,3]] sq[a] sq[c]-br[p[3],p[1,2]] sq[b] sq[d]);

num[27,2]=1/4 (4 br[b,c,p[3],p[1]] s[4,5,6]-br[p[1],p[2,3]] sq[a] sq[c]-br[p[3],p[1,2]] sq[b] sq[d]);

num[28,1]=br[d+p[4],p[5]] br[c,p[3],p[1],b]-br[c,d,p[5],p[2]] sq[a]+(br[d,p[5],p[1],b]+br[p[5],p[2,3]] sq[a]) sq[c]+br[b,a,p[5],p[2]] sq[d]-sq[b] (br[a,p[5],p[3],c]+br[p[5],p[1,2]] sq[d]);

num[28,2]=br[d+p[4],p[5]] br[b,c,p[3],p[1]]-br[p[2],c,d,p[5]] sq[a]+(br[b,d,p[5],p[1]]+br[p[5],p[2,3]] sq[a]) sq[c]+br[p[2],b,a,p[5]] sq[d]-sq[b] (br[c,a,p[5],p[3]]+br[p[5],p[1,2]] sq[d]);

num[29,1]=1/2 (-2 br[c,d,p[5],p[2]] sq[a]-br[d,p[5]] (-2 br[p[1],b,c,p[3,4]]+br[p[1,2],p[3,4]] sq[b])+(2 br[p[1],b,d,p[5]]-2 br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]) sq[c]+2 br[b,a,p[5],p[2]] sq[d]-br[p[5],p[1,2]] sq[b] sq[d]);

num[29,2]=1/2 (-2 br[d,p[5],p[2],c] sq[a]-br[d,p[5]] (-2 br[b,c,p[3,4],p[1]]+br[p[1,2],p[3,4]] sq[b])+(2 br[b,d,p[5],p[1]]-2 br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]) sq[c]+2 br[a,p[5],p[2],b] sq[d]-br[p[5],p[1,2]] sq[b] sq[d]);

num[30,1]=1/4 (4 br[d,p[5,6]] br[c,p[3,4],p[1],b]-4 br[c,d,p[5,6],p[2]] sq[a]-sq[a] (2 br[p[3,4],p[5,6]] sq[b]+(br[p[1],p[5,6]]+4 s[5,6]) sq[c])+4 br[b,a,p[5,6],p[2]] sq[d]-2 br[p[1,2],p[5,6]] sq[b] sq[d]+2 br[p[1,2],p[3,4]] sq[b] (s[5,6]-sq[a]+sq[d]));

num[30,2]=1/4 (4 br[d,p[5,6]] br[p[3,4],p[1],b,c]-4 br[d,p[5,6],p[2],c] sq[a]-sq[a] (2 br[p[3,4],p[5,6]] sq[b]+(br[p[1],p[5,6]]+4 s[5,6]) sq[c])+4 br[a,p[5,6],p[2],b] sq[d]-2 br[p[1,2],p[5,6]] sq[b] sq[d]+2 br[p[1,2],p[3,4]] sq[b] (s[5,6]-sq[a]+sq[d]));

num[31,1]=br[c,d,p[6],p[2]] sq[a]+1/2 br[p[6],p[3,4]] sq[a] sq[b]-br[a,p[6]] (br[p[1],b,c,p[3,4]]-1/2 br[p[1,2],p[3,4]] sq[b])+br[b,a,p[6],p[2,3,4]] sq[c]-br[p[6],p[2,3,4]] sq[a] sq[c]+1/2 s[5,6] sq[b] sq[c]-br[b,a,p[6],p[2]] sq[d];

num[31,2]=1/2 (2 br[p[2],c,d,p[6]] sq[a]+br[p[6],p[3,4]] sq[a] sq[b]+br[a,p[6]] (-2 br[b,c,p[3,4],p[1]]+br[p[1,2],p[3,4]] sq[b])+2 br[p[2,3,4],b,a,p[6]] sq[c]-2 br[p[6],p[2,3,4]] sq[a] sq[c]+s[5,6] sq[b] sq[c]-2 br[p[2],b,a,p[6]] sq[d]);

num[32,1]=br[d,p[5]] br[c,p[4],p[1],b]-br[p[5],p[2,3],c,d] sq[a]+br[p[5],p[1,2,3],c,d] sq[b]+(br[d,p[5],p[1],b]-br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]) sq[c]-br[c,p[5],p[1],b] sq[d];

num[32,2]=br[d,p[5]] br[b,c,p[4],p[1]]-br[d,p[5],p[2,3],c] sq[a]+br[d,p[5],p[1,2,3],c] sq[b]+(br[b,d,p[5],p[1]]-br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]) sq[c]-br[b,c,p[5],p[1]] sq[d];

num[33,1]=1/4 (4 br[b,p[1],p[4],c] s[5,6]+br[p[1],p[5,6]] sq[a] sq[c]+br[p[4],p[5,6]] sq[b] sq[d]);

num[33,2]=1/4 (4 br[b,c,p[4],p[1]] s[5,6]+br[p[1],p[5,6]] sq[a] sq[c]+br[p[4],p[5,6]] sq[b] sq[d]);

num[34,1]=-s[1,2] (br[f,g,c,a]-sq[c] sq[f]-sq[a] sq[g]);

num[34,2]=-br[b,a,e,d,p[6],p[2]]-br[c,p[6],p[1],b] sq[e]+1/4 br[p[6],p[1,2]] sq[b] sq[f];

num[34,3]=-br[b,a,f,g,p[3,4,5],p[2]]-br[p[1],b,c,p[3,4,5]] sq[f]-1/4 (-3 br[p[6],p[1,2]]+8 s[1,2,6]) sq[b] sq[f];

num[34,4]=-br[c,g,f,p[3,4,5],p[1],b]-br[b,a,p[3,4,5],p[2]] sq[g]-1/4 (-3 br[p[6],p[1,2]]+8 s[1,2,6]) sq[b] sq[g];

num[34,5]=-br[c,d,e,p[6],p[1],b]-br[b,a,p[6],p[2]] sq[d]+1/4 br[p[6],p[1,2]] sq[b] sq[g];

num[34,6]=s[1,2] (-br[a,e,d,c]+sq[a] sq[d]+sq[c] sq[e]);

num[34,7]=-br[a,e,d,p[6],p[2],b]-br[b,c,p[6],p[1]] sq[e]+1/4 br[p[6],p[1,2]] sq[b] sq[f];

num[34,8]=-br[a,f,g,p[3,4,5],p[2],b]-br[b,c,p[3,4,5],p[1]] sq[f]-1/4 (-3 br[p[6],p[1,2]]+8 s[1,2,6]) sq[b] sq[f];

num[34,9]=-br[b,c,g,f,p[3,4,5],p[1]]-br[p[2],b,a,p[3,4,5]] sq[g]-1/4 (-3 br[p[6],p[1,2]]+8 s[1,2,6]) sq[b] sq[g];

num[34,10]=-br[b,c,d,e,p[6],p[1]]-br[a,p[6],p[2],b] sq[d]+1/4 br[p[6],p[1,2]] sq[b] sq[g];

num[35,1]=-s[1,2] (br[d,e,a,c]-sq[a] sq[d]-sq[c] sq[e]);

num[35,2]=1/8 (-4 br[b,a,p[5,6],e,d,p[2]]+4 br[c,g,f,p[3,4],p[1],b]+br[p[1,2],p[5,6]]^2 sq[b]+2 br[p[3,4],p[5,6]] sq[a] sq[c]+4 br[b,a,p[5,6],p[2]] sq[d]-2 br[p[1,2],p[5,6]] sq[b] (s[3,4]+sq[d])+4 br[b,a,p[3,4],p[2]] sq[g]-2 sq[b] ((br[d-p[1,2],p[1,2]]+br[p[1,2],d-p[5,6]]) s[3,4]+br[p[3,4],p[5,6]] sq[c]+2 s[1,2] (s[5,6]+sq[e])+br[p[1,2],p[3,4]] (sq[d]+2 sq[g])));

num[35,3]=1/8 Sqrt[br[p[5,6],p[3,4]]^2-4 s[3,4] s[5,6]] (-4 br[p[1],b,c,d]+2 br[a-p[3,4],p[3,4]] sq[b]+2 br[a-p[5,6],p[3,4]] sq[b]+br[a-p[5,6],p[5,6]] sq[b]+br[p[5,6],a-p[3,4]] sq[b]-3 sq[a] sq[b]-2 sq[a] sq[c]+5 sq[b] sq[c]+3 sq[b] sq[d]-sq[b] sq[e]+sq[b] sq[f]-3 sq[b] sq[g]);

num[35,4]=1/8 (4 br[b,c,g,f,p[3,4],p[1]]-4 br[p[2],b,a,p[5,6],e,d]+br[p[1,2],p[5,6]]^2 sq[b]+2 br[p[5,6],p[3,4]] sq[a] sq[c]+4 br[p[2],b,a,p[5,6]] sq[d]-2 br[p[1,2],p[5,6]] sq[b] (s[3,4]+sq[d])+4 br[p[2],b,a,p[3,4]] sq[g]-2 sq[b] ((br[d-p[1,2],p[1,2]]+br[p[1,2],d-p[5,6]]) s[3,4]+br[p[5,6],p[3,4]] sq[c]+2 s[1,2] (s[5,6]+sq[e])+br[p[1,2],p[3,4]] (sq[d]+2 sq[g])));

num[35,5]=1/8 Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (-4 br[b,c,d,p[1]]+2 br[a-p[3,4],p[3,4]] sq[b]+br[a-p[3,4],p[5,6]] sq[b]+2 br[p[3,4],a-p[5,6]] sq[b]+br[a-p[5,6],p[5,6]] sq[b]-3 sq[a] sq[b]-2 sq[a] sq[c]+5 sq[b] sq[c]+3 sq[b] sq[d]-sq[b] sq[e]+sq[b] sq[f]-3 sq[b] sq[g]);

num[35,6]=s[1,2] (-br[a,e,d,c]+sq[a] sq[d]+sq[c] sq[e]);

num[35,7]=1/8 (4 br[a,e,d,p[5,6],p[2],b]-4 br[b,c,p[3,4],g,f,p[1]]+br[p[1,2],p[3,4]]^2 sq[b]+2 br[p[3,4],p[5,6]] sq[a] sq[c]+4 br[b,c,p[5,6],p[1]] sq[e]+4 br[b,c,p[3,4],p[1]] sq[f]-2 br[p[1,2],p[3,4]] sq[b] (s[5,6]+sq[f])-2 sq[b] ((br[f-p[1,2],p[1,2]]+br[p[1,2],f-p[3,4]]) s[5,6]+br[p[3,4],p[5,6]] sq[a]+br[p[1,2],p[5,6]] (2 sq[e]+sq[f])+2 s[1,2] (s[3,4]+sq[g])));

num[35,8]=-(1/8) Sqrt[br[p[5,6],p[3,4]]^2-4 s[3,4] s[5,6]] (-4 br[p[2],b,a,f]+br[a-p[5,6],p[5,6]] sq[b]+2 br[-c-p[5,6],p[5,6]] sq[b]+br[p[5,6],a-p[3,4]] sq[b]+2 br[p[5,6],-c-p[3,4]] sq[b]+3 sq[a] sq[b]-2 sq[a] sq[c]-sq[b] sq[c]+sq[b] sq[d]-3 sq[b] sq[e]+3 sq[b] sq[f]-sq[b] sq[g]);

num[35,9]=1/8 (4 br[b,a,e,d,p[5,6],p[2]]-4 br[p[1],b,c,p[3,4],g,f]+br[p[1,2],p[3,4]]^2 sq[b]+2 br[p[3,4],p[5,6]] sq[a] sq[c]+4 br[p[1],b,c,p[5,6]] sq[e]+4 br[p[1],b,c,p[3,4]] sq[f]-2 br[p[1,2],p[3,4]] sq[b] (s[5,6]+sq[f])-2 sq[b] ((br[f-p[1,2],p[1,2]]+br[p[1,2],f-p[3,4]]) s[5,6]+br[p[3,4],p[5,6]] sq[a]+br[p[1,2],p[5,6]] (2 sq[e]+sq[f])+2 s[1,2] (s[3,4]+sq[g])));

num[35,10]=-(1/8) Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (-4 br[b,a,f,p[2]]+br[a-p[3,4],p[5,6]] sq[b]+2 br[-c-p[3,4],p[5,6]] sq[b]+br[a-p[5,6],p[5,6]] sq[b]+2 br[-c-p[5,6],p[5,6]] sq[b]+3 sq[a] sq[b]-2 sq[a] sq[c]-sq[b] sq[c]+sq[b] sq[d]-3 sq[b] sq[e]+3 sq[b] sq[f]-sq[b] sq[g]);

num[36,1]=1/2 (-br[p[1],b,c,g,f,p[3,4]]-sq[c] (br[p[1],f,g,p[3,4]]-br[p[1],p[3,4]] sq[f])+br[p[1],b,c,p[3,4]] sq[g]-s[1,2] (-2 br[d,g,p[6],p[3,4]]+br[p[2,6],p[3,4]] sq[g]));

num[36,2]=1/2 (2 br[b,a,e,d,p[6],p[2]]+br[c,g,f,p[3,4],p[1],b]+br[a,b,p[6],p[3,4]] sq[c]+2 br[c,p[6],p[1],b] sq[e]+sq[b] (-br[c,a,p[3,4],p[6]]+br[e,d,p[1,2],p[6]]+br[g,p[3,4],p[1,2],f]+br[p[6],p[1,2]] (s[3,4]-sq[d]-sq[e])-br[p[1,2],p[3,4]] sq[f])-br[c,p[3,4],p[1],b] sq[g]);

num[36,3]=br[c,p[3,4],g,f,p[1],b]-br[c,p[3,4],p[1],b] sq[f]-1/4 sq[b] (2 br[f,g,p[3,4],p[1,2]]+br[p[1,2],p[3,4]] (-3 sq[f]+sq[g]));

num[36,4]=1/2 (-2 br[c,d,e,p[6],p[1],b]+br[c,g,f,p[3,4],p[1],b]+br[b,a,p[3,4],p[6]] sq[c]+2 br[c,p[6],p[1],b] sq[d]-sq[b] (br[p[6],p[3,4]] sq[c]+br[p[6],p[1,2]] sq[d])-br[c,p[3,4],p[1],b] sq[g]);

num[36,5]=1/2 (br[c,g,f,p[3,4],p[1],b]-br[c,p[3,4],p[1],b] sq[g]);

num[36,6]=1/2 (-br[b,c,g,f,p[3,4],p[1]]+2 br[p[3,4],d,g,p[6]] s[1,2]+sq[c] (-br[f,g,p[3,4],p[1]]+br[p[1],p[3,4]] sq[f])+(br[b,c,p[3,4],p[1]]-br[p[2,6],p[3,4]] s[1,2]) sq[g]);

num[36,7]=1/2 (br[b,c,g,f,p[3,4],p[1]]+2 br[p[2],b,a,e,d,p[6]]+br[p[3,4],a,b,p[6]] sq[c]+2 br[b,c,p[6],p[1]] sq[e]+sq[b] (br[f,g,p[3,4],p[1,2]]-br[p[6],c,a,p[3,4]]+br[p[6],e,d,p[1,2]]+br[p[6],p[1,2]] (s[3,4]-sq[d]-sq[e])-br[p[1,2],p[3,4]] sq[f])-br[b,c,p[3,4],p[1]] sq[g]);

num[36,8]=br[b,c,p[3,4],g,f,p[1]]-br[b,c,p[3,4],p[1]] sq[f]-1/4 sq[b] (2 br[g,p[3,4],p[1,2],f]+br[p[1,2],p[3,4]] (-3 sq[f]+sq[g]));

num[36,9]=1/2 (-2 br[b,c,d,e,p[6],p[1]]+br[b,c,g,f,p[3,4],p[1]]+br[p[6],b,a,p[3,4]] sq[c]+2 br[b,c,p[6],p[1]] sq[d]-sq[b] (br[p[6],p[3,4]] sq[c]+br[p[6],p[1,2]] sq[d])-br[b,c,p[3,4],p[1]] sq[g]);

num[36,10]=1/2 (br[b,c,g,f,p[3,4],p[1]]-br[b,c,p[3,4],p[1]] sq[g]);

num[37,1]=br[d,p[3],p[6],g] s[1,2];

num[37,2]=br[c,p[6],d,e,p[1],b]-1/2 br[p[6],p[1,2]] sq[b] sq[d]-br[c,p[6],p[1],b] sq[e];

num[37,3]=br[c,p[3],g,f,p[1],b]-br[c,p[3],p[1],b] sq[f]-1/2 br[p[3],p[1,2]] sq[b] sq[g];

num[37,4]=-br[c,g,f,p[3],p[1],b]+1/2 (-2 br[b,a,p[3],p[2]]+br[p[3],p[1,2]] sq[b]) sq[g];

num[37,5]=-br[c,d,e,p[6],p[1],b]+1/2 (-2 br[b,a,p[6],p[2]]+br[p[6],p[1,2]] sq[b]) sq[d];

num[37,6]=br[d,f,p[6],p[3]] s[1,2];

num[37,7]=br[b,c,p[6],d,e,p[1]]-1/2 br[p[6],p[1,2]] sq[b] sq[d]-br[b,c,p[6],p[1]] sq[e];

num[37,8]=br[b,c,p[3],g,f,p[1]]-br[b,c,p[3],p[1]] sq[f]-1/2 br[p[3],p[1,2]] sq[b] sq[g];

num[37,9]=-br[b,c,g,f,p[3],p[1]]+1/2 (-2 br[p[2],b,a,p[3]]+br[p[3],p[1,2]] sq[b]) sq[g];

num[37,10]=-br[b,c,d,e,p[6],p[1]]+1/2 (-2 br[p[2],b,a,p[6]]+br[p[6],p[1,2]] sq[b]) sq[d];

num[38,1]=br[d,p[4],p[6],g] s[1,2];

num[38,2]=-br[b,a,e,d,p[6],p[2]]-br[p[1],b,c,p[6]] sq[e]+1/2 sq[b] (br[d,e,p[1,2],p[6]]+br[p[6],p[1,2]] sq[e]);

num[38,3]=-br[b,a,f,g,p[4],p[2]]-br[p[1],b,c,p[4]] sq[f]+1/2 sq[b] (br[f,g,p[4],p[1,2]]+br[p[4],p[1,2]] sq[f]);

num[38,4]=-br[p[1],b,c,g,f,p[4]]-br[b,a,p[4],p[2]] sq[g]+1/2 sq[b] (br[p[4],f,g,p[1,2]]+br[p[4],p[1,2]] sq[g]);

num[38,5]=-br[p[1],b,c,d,e,p[6]]-br[b,a,p[6],p[2]] sq[d]+1/2 sq[b] (br[p[6],e,d,p[1,2]]+br[p[6],p[1,2]] sq[d]);

num[38,6]=br[d,f,p[6],p[4]] s[1,2];

num[38,7]=br[b,c,p[6],d,e,p[1]]+1/2 sq[b] (br[p[6],e,d,p[1,2]]-br[p[6],p[1,2]] sq[d])-br[b,c,p[6],p[1]] sq[e];

num[38,8]=br[b,c,p[4],g,f,p[1]]-br[b,c,p[4],p[1]] sq[f]+1/2 sq[b] (br[p[4],f,g,p[1,2]]-br[p[4],p[1,2]] sq[g]);

num[38,9]=br[p[2],b,a,p[4],f,g]+1/2 sq[b] (br[f,g,p[4],p[1,2]]-br[p[4],p[1,2]] sq[f])-br[p[2],b,a,p[4]] sq[g];

num[38,10]=br[p[2],b,a,p[6],e,d]-br[p[2],b,a,p[6]] sq[d]+1/2 sq[b] (br[e,d,p[6],p[1,2]]-br[p[6],p[1,2]] sq[e]);

num[39,1]=br[p[1],p[2,3]] (br[g,p[6],p[4,5],d]+s[4,5] sq[g]);

num[39,2]=-br[b,a,e,d,p[6],p[2,3]]+1/2 sq[a] (br[c+f,p[6]] br[p[2,3],p[4,5]]+br[p[6],p[2,3]] sq[d])-br[p[1],b,c,p[6]] sq[e]-1/4 br[p[6],p[4,5]] sq[b] (2 sq[e]+sq[f]);

num[39,3]=1/4 (4 br[c,p[4,5],p[6],f,p[1],b]+(3 br[f,p[6],p[4,5],p[2,3]]+br[p[6],f,p[4,5],p[2,3]]) sq[a]+sq[b] (4 br[f,p[6]] s[4,5,6]+br[p[6],p[4,5]] sq[f]));

num[39,4]=-br[c,g,f,p[4,5],p[1],b]+1/4 br[p[6],p[4,5]] sq[b] sq[g]-(br[b,a,p[4,5],p[2,3]]+(s[4,5]+s[4,5,6]) sq[b]) sq[g];

num[39,5]=-br[p[1],b,c,d,e,p[6]]+br[p[1],b,c,p[6]] sq[d]+1/2 br[p[6],p[2,3]] sq[a] sq[d]-br[p[6],p[1,2,3]] sq[b] sq[d]-1/4 br[p[6],p[4,5]] sq[b] (2 sq[d]+sq[g]);

num[39,6]=br[p[1],p[2,3]] (br[d,g,p[6],p[4,5]]+s[4,5] sq[g]);

num[39,7]=1/4 (-4 br[p[2,3],b,a,e,d,p[6]]+2 sq[a] (br[c+f,p[6]] br[p[2,3],p[4,5]]+br[p[6],p[2,3]] sq[d])-4 br[b,c,p[6],p[1]] sq[e]-br[p[6],p[4,5]] sq[b] (2 sq[e]+sq[f]));

num[39,8]=br[p[4,5],p[6],f,p[1],b,c]+1/4 ((br[f,p[4,5],p[2,3],p[6]]+3 br[p[6],p[4,5],p[2,3],f]) sq[a]+sq[b] (4 br[f,p[6]] s[4,5,6]+br[p[6],p[4,5]] sq[f]));

num[39,9]=-br[b,c,g,f,p[4,5],p[1]]+1/4 (-4 br[a,p[4,5],p[2,3],b]+(br[p[6],p[4,5]]-4 (s[4,5]+s[4,5,6])) sq[b]) sq[g];

num[39,10]=-br[b,c,d,e,p[6],p[1]]+br[b,c,p[6],p[1]] sq[d]+1/2 br[p[6],p[2,3]] sq[a] sq[d]-br[p[6],p[1,2,3]] sq[b] sq[d]-1/4 br[p[6],p[4,5]] sq[b] (2 sq[d]+sq[g]);

num[40,1]=br[p[1],p[2,3]] br[d,p[4],p[6],g];

num[40,2]=1/2 (2 br[p[1],b,c,p[6],d,e]+br[p[6],p[2,3]] sq[a] sq[d]-br[p[6],p[1,2,3]] sq[b] sq[d]-2 br[p[1],b,c,p[6]] sq[e]-br[p[6],p[4,5]] sq[b] sq[e]);

num[40,3]=1/2 (2 br[p[1],b,c,p[4],g,f]-2 br[p[1],b,c,p[4]] sq[f]-br[p[4],p[5,6]] sq[b] sq[f]+br[p[4],p[2,3]] sq[a] sq[g]-br[p[4],p[1,2,3]] sq[b] sq[g]);

num[40,4]=-br[c,g,f,p[4],p[1],b]+1/2 (2 br[c,p[4],p[1],b]+br[p[4],p[2,3]] sq[a]-br[p[4],p[1,2,3]] sq[b]) sq[g];

num[40,5]=-br[c,d,e,p[6],p[1],b]+1/2 (2 br[c,p[6],p[1],b]+br[p[6],p[2,3]] sq[a]-br[p[6],p[1,2,3]] sq[b]) sq[d];

num[40,6]=br[p[1],p[2,3]] br[d,g,p[6],p[4]];

num[40,7]=br[b,c,p[6],d,e,p[1]]+1/2 (br[p[6],p[2,3]] sq[a] sq[d]-2 br[b,c,p[6],p[1]] sq[e]-sq[b] (br[p[6],p[1,2,3]] sq[d]+br[p[6],p[4,5]] sq[e]));

num[40,8]=br[b,c,p[4],g,f,p[1]]+1/2 (-2 br[b,c,p[4],p[1]] sq[f]+br[p[4],p[2,3]] sq[a] sq[g]-sq[b] (br[p[4],p[5,6]] sq[f]+br[p[4],p[1,2,3]] sq[g]));

num[40,9]=-br[b,c,g,f,p[4],p[1]]+1/2 (2 br[b,c,p[4],p[1]]+br[p[4],p[2,3]] sq[a]-br[p[4],p[1,2,3]] sq[b]) sq[g];

num[40,10]=-br[b,c,d,e,p[6],p[1]]+1/2 (2 br[b,c,p[6],p[1]]+br[p[6],p[2,3]] sq[a]-br[p[6],p[1,2,3]] sq[b]) sq[d];

num[41,1]=br[p[1],p[2,3]] br[d,p[5],p[6],g];

num[41,2]=1/2 (-2 br[b,a,e,d,p[6],p[2,3]]-sq[a] (br[d,e,p[6],p[2,3]]-br[p[6],p[2,3]] sq[d])-(2 br[p[1],b,c,p[6]]-br[p[6],p[1,2,3]] sq[b]) sq[e]);

num[41,3]=1/2 (-2 br[b,a,f,g,p[5],p[2,3]]-(2 br[p[1],b,c,p[5]]-br[p[5],p[1,2,3]] sq[b]) sq[f]-sq[a] (br[g,f,p[5],p[2,3]]-br[p[5],p[2,3]] sq[g]));

num[41,4]=1/2 (-2 br[p[1],b,c,g,f,p[5]]+br[p[5],g,f,p[2,3]] sq[a]-br[p[5],p[2,3]] sq[a] sq[f]-2 br[b,a,p[5],p[2,3]] sq[g]-sq[b] (2 br[p[5],g,f,p[1,2,3]]+br[p[5],p[4,6]] sq[g]-br[p[5],p[1,2,3]] (sq[f]+2 sq[g])));

num[41,5]=1/2 (-2 br[p[1],b,c,d,e,p[6]]+br[p[6],d,e,p[2,3]] sq[a]-2 br[b,a,p[6],p[2,3]] sq[d]-br[p[6],p[2,3]] sq[a] sq[e]-sq[b] (2 br[p[6],d,e,p[1,2,3]]+br[p[6],p[4,5]] sq[d]-br[p[6],p[1,2,3]] (2 sq[d]+sq[e])));

num[41,6]=br[p[1],p[2,3]] br[d,g,p[6],p[5]];

num[41,7]=1/2 (-2 br[p[2,3],b,a,e,d,p[6]]-br[p[2,3],d,e,p[6]] sq[a]+br[p[6],p[2,3]] sq[a] sq[d]-2 br[b,c,p[6],p[1]] sq[e]+br[p[6],p[1,2,3]] sq[b] sq[e]);

num[41,8]=1/2 (-2 br[p[2,3],b,a,f,g,p[5]]-br[p[2,3],g,f,p[5]] sq[a]-2 br[b,c,p[5],p[1]] sq[f]+br[p[5],p[1,2,3]] sq[b] sq[f]+br[p[5],p[2,3]] sq[a] sq[g]);

num[41,9]=1/2 (-2 br[b,c,g,f,p[5],p[1]]+br[g,f,p[2,3],p[5]] sq[a]-br[p[5],p[2,3]] sq[a] sq[f]-2 br[p[2,3],b,a,p[5]] sq[g]+sq[b] (-2 br[g,f,p[1,2,3],p[5]]-br[p[5],p[4,6]] sq[g]+br[p[5],p[1,2,3]] (sq[f]+2 sq[g])));

num[41,10]=1/2 (-2 br[b,c,d,e,p[6],p[1]]+br[d,e,p[2,3],p[6]] sq[a]-2 br[p[2,3],b,a,p[6]] sq[d]-br[p[6],p[2,3]] sq[a] sq[e]+sq[b] (-2 br[d,e,p[1,2,3],p[6]]-br[p[6],p[4,5]] sq[d]+br[p[6],p[1,2,3]] (2 sq[d]+sq[e])));

num[42,1]=br[p[1],p[2,3,4]] br[d,p[5],p[6],g];

num[42,2]=-br[b,a,e,d,p[6],p[2,3,4]]+1/2 (br[p[6],p[2,3,4]] sq[a] sq[d]-(2 br[p[1],b,c,p[6]]-br[p[6],p[1,5]] sq[a]+s[5,6] sq[b]) sq[e]);

num[42,3]=-br[b,a,f,g,p[5],p[2,3,4]]+1/2 (-((2 br[p[1],b,c,p[5]]-br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]) sq[f])+br[p[5],p[2,3,4]] sq[a] sq[g]);

num[42,4]=-br[c,g,f,p[5],p[1],b]-1/2 (2 br[b,a,p[5],p[2,3,4]]-br[p[5],p[2,3,4]] sq[a]+s[5,6] sq[b]) sq[g];

num[42,5]=-br[c,d,e,p[6],p[1],b]-1/2 (2 br[b,a,p[6],p[2,3,4]]-br[p[6],p[2,3,4]] sq[a]+s[5,6] sq[b]) sq[d];

num[42,6]=br[p[1],p[2,3,4]] br[d,g,p[6],p[5]];

num[42,7]=1/2 (-2 br[p[2,3,4],b,a,e,d,p[6]]+br[p[6],p[2,3,4]] sq[a] sq[d]+(-2 br[b,c,p[6],p[1]]+br[p[6],p[1,5]] sq[a]-s[5,6] sq[b]) sq[e]);

num[42,8]=1/2 (-2 br[p[2,3,4],b,a,f,g,p[5]]+(-2 br[b,c,p[5],p[1]]+br[p[5],p[1,6]] sq[a]-s[5,6] sq[b]) sq[f]+br[p[5],p[2,3,4]] sq[a] sq[g]);

num[42,9]=-br[b,c,g,f,p[5],p[1]]-1/2 (2 br[a,p[5],p[2,3,4],b]-br[p[5],p[2,3,4]] sq[a]+s[5,6] sq[b]) sq[g];

num[42,10]=-br[b,c,d,e,p[6],p[1]]-1/2 (2 br[a,p[6],p[2,3,4],b]-br[p[6],p[2,3,4]] sq[a]+s[5,6] sq[b]) sq[d];

num[43,1]=1/2 (2 br[p[3,4],b,a,f,g,p[5]]-(2 br[b,c,p[6],p[1,2]]+s[5,6] sq[b]-br[p[6],p[1,2]] sq[c]) sq[e]-br[p[1,2],p[3,4]] (br[e,f,p[6],p[5]]+br[c,p[6]] sq[e]+br[c,p[5]] sq[f])-br[p[5],p[3,4]] sq[a] sq[g]);

num[43,2]=1/2 (-2 br[b,a,e,d,p[6],p[3,4]]+br[p[6],p[3,4]] sq[a] sq[d]+(2 br[c,p[5],p[1,2],b]+s[5,6] sq[b]-br[p[5],p[1,2]] sq[c]) sq[f]+br[p[1,2],p[3,4]] (br[g,p[6],p[5],d]+br[c,p[6]] sq[e]+br[c,p[5]] sq[f]));

num[43,3]=1/2 (2 br[b,c,g,f,p[5],p[1,2]]+(-2 br[a,p[6],p[3,4],b]+br[p[6],p[3,4]] sq[a]-s[5,6] sq[b]) sq[d]-br[p[5],p[1,2]] sq[c] sq[f]+br[p[1,2],p[3,4]] (-br[g,p[6],p[5],d]+br[a,p[6]] sq[d]+br[a,p[5]] sq[g]));

num[43,4]=1/2 (-2 br[b,c,d,e,p[6],p[1,2]]+br[p[6],p[1,2]] sq[c] sq[e]+(2 br[a,p[5],p[3,4],b]-br[p[5],p[3,4]] sq[a]+s[5,6] sq[b]) sq[g]+br[p[1,2],p[3,4]] (br[f,p[6],p[5],e]-br[a,p[6]] sq[d]-br[a,p[5]] sq[g]));

num[43,5]=1/2 br[e,p[5],p[6],f] Sqrt[br[p[1,2],p[5,6]]^2-4 s[1,2] s[5,6]];

num[43,6]=1/2 (2 br[b,a,f,g,p[5],p[3,4]]-(2 br[c,p[6],p[1,2],b]+s[5,6] sq[b]-br[p[6],p[1,2]] sq[c]) sq[e]-br[p[1,2],p[3,4]] (br[f,p[6],p[5],e]+br[c,p[6]] sq[e]+br[c,p[5]] sq[f])-br[p[5],p[3,4]] sq[a] sq[g]);

num[43,7]=1/2 (-2 br[p[3,4],b,a,e,d,p[6]]+br[p[6],p[3,4]] sq[a] sq[d]+(2 br[b,c,p[5],p[1,2]]+s[5,6] sq[b]-br[p[5],p[1,2]] sq[c]) sq[f]+br[p[1,2],p[3,4]] (br[d,g,p[6],p[5]]+br[c,p[6]] sq[e]+br[c,p[5]] sq[f]));

num[43,8]=1/2 (2 br[p[1,2],b,c,g,f,p[5]]+(-2 br[b,a,p[6],p[3,4]]+br[p[6],p[3,4]] sq[a]-s[5,6] sq[b]) sq[d]-br[p[5],p[1,2]] sq[c] sq[f]+br[p[1,2],p[3,4]] (-br[d,g,p[6],p[5]]+br[a,p[6]] sq[d]+br[a,p[5]] sq[g]));

num[43,9]=1/2 (-2 br[p[1,2],b,c,d,e,p[6]]+br[p[6],p[1,2]] sq[c] sq[e]+(2 br[b,a,p[5],p[3,4]]-br[p[5],p[3,4]] sq[a]+s[5,6] sq[b]) sq[g]+br[p[1,2],p[3,4]] (br[e,f,p[6],p[5]]-br[a,p[6]] sq[d]-br[a,p[5]] sq[g]));

num[43,10]=1/2 br[e,f,p[6],p[5]] Sqrt[br[p[1,2],p[5,6]]^2-4 s[1,2] s[5,6]];

num[44,1]=1/2 (2 br[b,c,p[3],p[1]]+2 br[c,p[3],p[1],b]+2 br[c,p[3]] s[1,2]+s[2,3] sq[a]-s[1,3] sq[c]);

num[44,2]=br[c,p[3],p[1],b];

num[44,3]=br[b,c,p[3],p[1]];

num[45,1]=-br[p[2],p[3,4]] s[1,2];

num[45,2]=br[c,p[3,4],p[1],b]-1/2 br[p[1,2],p[3,4]] sq[b];

num[45,3]=br[b,c,p[3,4],p[1]]-1/2 br[p[1,2],p[3,4]] sq[b];

num[46,1]=br[p[2],p[1,6]] (s[1,2]-sq[a]);

num[46,2]=br[c,p[3,4,5],p[1],b]+1/2 (br[p[6],p[1,2]]+2 s[1,2]) sq[b];

num[46,3]=br[b,c,p[3,4,5],p[1]]+1/2 (br[p[6],p[1,2]]+2 s[1,2]) sq[b];

num[47,1]=s[1,2] (br[c,p[1,2]]-2 sq[c]);

num[47,2]=1/2 (br[a,p[1],p[2],p[4,5]]+br[p[2],p[1],p[4,5],c]+br[p[2],p[4,5]] sq[a]+br[p[1]-p[2],p[4,5]] sq[b]-br[p[1],p[4,5]] sq[c]);

num[47,3]=1/2 (br[c,p[2],p[1],p[4,5]]+br[p[1],p[2],p[4,5],a]+br[p[2],p[4,5]] sq[a]+br[p[1]-p[2],p[4,5]] sq[b]-br[p[1],p[4,5]] sq[c]);

num[48,1]=1/2 (-2 br[p[4],p[2,3]] s[1,2]+s[2,4] sq[a]-s[1,4] sq[c]);

num[48,2]=-br[b,a,p[4],p[2]]+1/2 br[p[4],p[1,2]] sq[b];

num[48,3]=br[b,c,p[4],p[1]]-1/2 br[p[4],p[1,2]] sq[b];

num[49,1]=-(1/2) s[1,2] Sqrt[br[p[1,6],p[4,5]]^2-4 s[1,6] s[4,5]];

num[49,2]=1/4 (2 br[c,p[4,5],p[1],b]-br[p[1,2],p[4,5]] sq[b]);

num[49,3]=1/4 (-2 br[a,p[4,5],p[2],b]+br[p[1,2],p[4,5]] sq[b]);

num[50,1]=-br[c,p[4]] br[p[1],p[2,3]]-br[b,c,p[4],p[1]]-br[c,p[4],p[1],b]-br[p[4],p[5,6]] sq[b]+1/2 s[1,4] sq[c];

num[50,2]=br[c,p[4],p[1],b]+1/2 br[p[4],p[5,6]] sq[b];

num[50,3]=br[b,c,p[4],p[1]]+1/2 br[p[4],p[5,6]] sq[b];

num[51,1]=-br[p[1],p[2,3],p[4,5],p[2,3]];

num[51,2]=1/2 (2 br[p[1],b,c,p[4,5]]+br[p[2,3],p[4,5]] sq[a]+(br[p[6],p[4,5]]+2 s[4,5]) sq[b]);

num[51,3]=1/2 (2 br[b,c,p[4,5],p[1]]+br[p[2,3],p[4,5]] sq[a]+(br[p[6],p[4,5]]+2 s[4,5]) sq[b]);

num[52,1]=1/2 br[p[1],p[2,3]] (-2 br[c,p[4,5,6]]+sq[a]-4 sq[c]);

num[52,2]=br[a,p[1],p[2,3],p[5]]+(br[p[5],p[2,3],p[1],p[2,3]] sq[a])/br[p[1],p[2,3]]-(br[p[5],p[1,2,3],p[1],p[1,2,3],p[4],p[1,2,3]] sq[b])/br[p[4],p[1,2,3],p[1],p[1,2,3]];

num[52,3]=br[p[5],a,p[1],p[2,3]]+(br[p[5],p[2,3],p[1],p[2,3]] sq[a])/br[p[1],p[2,3]]-(br[p[1],p[2,3],p[5],p[4]] sq[b])/s[1,4];

num[53,1]=br[p[1],p[2,3]] s[5,6]-br[p[1],p[1,5]] (br[a,p[1,2,3]]+sq[a])+1/2 s[1,5] sq[c];

num[53,2]=-br[b,a,p[5],p[2,3]]+1/2 br[p[5],p[2,3]] sq[a]+1/2 br[p[5],p[1,2,3]] sq[b];

num[53,3]=1/2 (-2 br[a,p[5],p[2,3],b]+br[p[5],p[2,3]] sq[a]+br[p[5],p[1,2,3]] sq[b]);

num[54,1]=-br[p[1],p[2,3,4]] (br[a,p[1,2,3]]+sq[a])-br[p[1],p[5,6]] sq[c];

num[54,2]=1/2 (-2 br[c,p[5,6],p[1],b]-br[p[2,3],p[5,6]] sq[a]-(br[p[4],p[5,6]]+2 s[5,6]) sq[b]);

num[54,3]=1/2 (-2 br[b,c,p[5,6],p[1]]-br[p[2,3],p[5,6]] sq[a]-(br[p[4],p[5,6]]+2 s[5,6]) sq[b]);

num[55,1]=br[a,p[6]] br[p[1],p[2,3]]-br[a,p[6],p[2,3],b]-br[b,a,p[6],p[2,3]]+br[p[6],p[2,3]] sq[a]-br[p[6],p[4,5]] sq[b]-1/2 s[1,6] sq[c];

num[55,2]=-br[b,a,p[6],p[2,3]]+1/2 (br[p[6],p[2,3]] sq[a]-br[p[6],p[4,5]] sq[b]);

num[55,3]=1/2 (-2 br[p[2,3],b,a,p[6]]+br[p[6],p[2,3]] sq[a]-br[p[6],p[4,5]] sq[b]);

num[56,1]=-br[c,p[5]] br[p[1],p[2,3,4]]-br[b,c,p[5],p[1]]-br[c,p[5],p[1],b]+br[p[5],p[1,6]] sq[a]-s[5,6] sq[b]+1/2 s[1,5] sq[c];

num[56,2]=1/2 (2 br[c,p[5],p[1],b]-br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]);

num[56,3]=br[b,c,p[5],p[1]]+1/2 (-br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]);

num[57,1]=br[p[1],p[2,3,4]] (br[a,p[5,6]]-sq[a])+1/2 br[p[1],p[5,6]] (sq[a]-2 sq[c]);

num[57,2]=br[a,p[1],p[2,3,4],p[5]]+s[5,6] (-((s[1,6] sq[a])/br[p[1],p[5,6]])+sq[b]);

num[57,3]=br[p[5],a,p[1],p[2,3,4]]-(s[1,6] s[5,6] sq[a])/br[p[1],p[5,6]];

num[58,1]=br[a,p[6]] br[p[1],p[2,3,4]]-br[a,p[6],p[2,3,4],b]-br[b,a,p[6],p[2,3,4]]+br[p[6],p[2,3,4]] sq[a]-s[5,6] sq[b]-1/2 s[1,6] sq[c];

num[58,2]=-br[b,a,p[6],p[2,3,4]]+1/2 (br[p[6],p[2,3,4]] sq[a]-s[5,6] sq[b]);

num[58,3]=1/2 (-2 br[p[2,3,4],b,a,p[6]]+br[p[6],p[2,3,4]] sq[a]-s[5,6] sq[b]);

num[59,1]=-(1/2) br[c,p[5]] Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]];

num[59,2]=1/2 (-br[c,p[5]] br[p[1,2],p[3,4]]-2 br[c,p[5],p[1,2],b]-s[5,6] sq[b]+br[p[5],p[1,2]] sq[c]);

num[59,3]=1/2 (-br[c,p[5]] br[p[1,2],p[3,4]]-2 br[b,c,p[5],p[1,2]]-s[5,6] sq[b]+br[p[5],p[1,2]] sq[c]);

num[60,1]=1/4 Sqrt[br[p[1,2],p[5,6]]^2-4 s[1,2] s[5,6]] (2 s[5,6]-sq[a]-sq[c]);

num[60,2]=1/2 (br[p[5]-p[6],a,p[1,2],p[3,4]]-br[p[5]-p[6],a,p[3,4],p[1,2]]+(s[3,4,5]-s[3,4,6]) (s[5,6]+sq[a])-2 s[5,6] sq[b]+(Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (s[1,2,5]-s[1,2,6]) sq[c])/Sqrt[br[p[1,2],p[5,6]]^2-4 s[1,2] s[5,6]]);

num[60,3]=1/2 (br[a,p[1,2],p[3,4],p[5]-p[6]]+br[a,p[3,4],p[1,2],p[5]-p[6]]-(br[p[1,2],p[3,4]] (s[3,4,5]-s[3,4,6]) (br[p[1,2],p[3,4]] s[5,6]+br[p[3,4],p[5,6]] sq[a]))/(br[p[1,2],p[3,4]]^2-4 s[1,2] s[3,4])+(br[p[1,2],p[3,4]] br[p[1,2],p[5,6]] Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (s[1,2,5]-s[1,2,6]) sq[c])/((br[p[1,2],p[3,4]]^2-4 s[1,2] s[3,4]) Sqrt[br[p[1,2],p[5,6]]^2-4 s[1,2] s[5,6]]));

num[61,1]=br[c,d,p[1],p[6]]-1/2 s[1,6] (2 sq[b]+sq[c]+sq[d]+2 sq[e]);

num[61,2]=-br[c,d,p[6],p[1]]+1/2 s[1,6] (2 sq[a]+sq[c]+sq[d]+2 sq[f]);

num[61,3]=br[p[1],a,p[6],p[2,3]];

num[61,4]=br[a,p[6],p[2,3],p[1]];

num[61,5]=br[p[1],p[2,3],p[6],e];

num[61,6]=br[e,p[1],p[2,3],p[6]];

num[62,1]=-(1/2) br[p[1],p[5,6]] (-2 br[a,c]+sq[a]+sq[b]+2 sq[c]);

num[62,2]=-(1/2) br[p[1],p[5,6]] (-2 br[b,d]+sq[a]+sq[b]+2 sq[d]);

num[62,3]=(1/(br[p[1],p[5,6]] s[1,5,6]))(br[p[1],p[5,6]]^2 br[c,p[5,6],p[2,3],p[1]]+br[p[1],p[2,3]] s[5,6] (-s[1,5,6] sq[a]+s[5,6] sq[b])+br[p[1],p[5,6]] (-br[a,p[5,6],p[2,3],p[1]] s[1,5,6]+br[p[1],p[2,3]] s[5,6] (br[a,c]-sq[c]+sq[f])));

num[62,4]=br[p[1],a,p[5,6],p[2,3]]+(br[p[1],p[2,3]] s[5,6] (sq[a]-sq[b]))/br[p[1],p[5,6]];

num[62,5]=br[a,p[5,6],p[2,3],p[1]]+(br[p[1],p[2,3]] s[5,6] (sq[a]-sq[b]))/br[p[1],p[5,6]];

num[62,6]=(1/(br[p[1],p[5,6]] s[1,5,6]))(br[p[1],p[5,6]]^2 br[p[1],c,p[5,6],p[2,3]]+br[p[1],p[2,3]] s[5,6] (-s[1,5,6] sq[a]+s[5,6] sq[b])+br[p[1],p[5,6]] (-br[p[1],a,p[5,6],p[2,3]] s[1,5,6]+br[p[1],p[2,3]] s[5,6] (br[a,c]-sq[c]+sq[f])));

num[63,1]=-br[e,p[6],p[2,3,4],p[1]]+1/2 br[p[1],p[5,6]] sq[e];

num[63,2]=-br[p[1],e,p[6],p[2,3,4]]+1/2 br[p[1],p[5,6]] sq[e];

num[63,3]=-br[p[6],p[2,3,4]] (br[c,p[1]]+sq[a])+1/2 s[1,6] (-sq[c]+sq[d]);

num[63,4]=br[a,p[1],p[2,3,4],p[6]]-1/2 br[p[6],p[1,5]] sq[a];

num[63,5]=br[p[1],p[2,3,4],p[6],a]-1/2 br[p[6],p[1,5]] sq[a];

num[63,6]=1/2 s[1,6] (-sq[c]+sq[d])-br[p[1],p[2,3,4]] (br[c,p[6]]+sq[e]);

num[64,1]=1/4 (2 br[c,d,p[5,6],p[1]]-2 br[e,f,p[2,3],p[1]]+br[p[2,3],p[5,6]] (sq[a]-sq[b])-2 br[p[1],p[5,6]] sq[c]+2 br[p[1],p[2,3]] (-s[5,6]+sq[e]));

num[64,2]=1/4 (2 br[d,p[5,6],p[1],c]-2 br[f,p[2,3],p[1],e]+br[p[2,3],p[5,6]] (sq[a]-sq[b])-2 br[p[1],p[5,6]] sq[c]+2 br[p[1],p[2,3]] (-s[5,6]+sq[e]));

num[64,3]=s[1,4] sq[c]-1/2 br[p[1],p[5,6]] (br[a,p[2,3]]-2 sq[d])+1/2 br[p[1],p[2,3]] (2 br[a,c]-br[a,p[5,6]]+2 (br[e,p[1]]-sq[a]+sq[e]));

num[64,4]=1/4 (-2 br[a,b,p[5,6],p[2,3]]+br[p[2,3],p[5,6]] (sq[a]+sq[b]));

num[64,5]=1/4 (-2 br[b,p[5,6],p[2,3],a]+br[p[2,3],p[5,6]] (sq[a]+sq[b]));

num[64,6]=-(1/4) Sqrt[br[p[2,3],p[5,6]]^2-4 s[2,3] s[5,6]] (2 br[a+f,p[1]]+sq[a]-sq[b]);

num[65,1]=-br[e,p[6],p[2,3],p[1]];

num[65,2]=-br[p[1],e,p[6],p[2,3]];

num[65,3]=-br[c,p[1]] br[p[6],p[2,3]]+1/2 s[1,6] (-sq[c]+sq[d]);

num[65,4]=br[a,p[1],p[2,3],p[6]];

num[65,5]=br[p[1],p[2,3],p[6],a];

num[65,6]=-br[c,p[6]] br[p[1],p[2,3]]+1/2 s[1,6] (-sq[c]+sq[d]);

num[66,1]=1/2 (-br[c,p[1],p[6],d]+br[d,p[1],p[6],c]-br[p[1],p[2],e,f]+br[p[1],p[2],f,e]-br[p[2],p[6],a,b]+br[p[2],p[6],b,a]);

num[66,2]=br[e,f,p[1],p[2]]-1/2 s[1,2] (sq[e]+sq[f]);

num[66,3]=-br[a,b,p[2],p[6]]+1/2 s[2,6] (sq[a]+sq[b]);

num[66,4]=br[c,d,p[6],p[1]]-1/2 s[1,6] (sq[c]+sq[d]);

num[66,5]=-br[p[2],a,b,p[6]]+1/2 s[2,6] (sq[a]+sq[b]);

num[66,6]=s[1,6]^2;

num[67,1]=1/2 (-br[c,p[6]] br[p[1],p[3,4]]+br[p[6],p[3,4]] (br[f,p[1]]+s[1,2]-sq[a]+sq[b]));

num[67,2]=-(1/2) \[Sqrt](4 br[p[1],p[2,5,6]] s[1,6] s[5,6] s[1,2,6]+(s[1,5] (s[1,6]+s[2,6])-br[p[1],p[2,6]] s[5,6]+s[1,6] s[1,2,6])^2);

num[67,3]=1/2 (-br[e,f,p[1],p[3,4]]+br[p[1],p[3,4]] sq[f]);

num[67,4]=1/2 (br[e,p[1],p[3,4],f]-br[p[1],p[3,4]] sq[e]);

num[67,5]=1/2 (br[a,b,p[6],p[3,4]]-br[p[6],p[3,4]] sq[b]);

num[67,6]=1/2 (br[b,p[6],p[3,4],a]-br[p[6],p[3,4]] sq[b]);

num[68,1]=br[e,p[3],p[1],f]-1/2 s[1,3] (sq[e]+sq[f]);

num[68,2]=br[e,f,p[1],p[3]]-1/2 s[1,3] (sq[e]+sq[f]);

num[68,3]=br[c,p[1],p[6],d]-1/2 s[1,6] (sq[c]+sq[d]);

num[68,4]=br[c,d,p[6],p[1]]-1/2 s[1,6] (sq[c]+sq[d]);

num[68,5]=br[a,p[3],p[6],b]-1/2 s[3,6] (sq[a]+sq[b]);

num[68,6]=br[a,b,p[6],p[3]]-1/2 s[3,6] (sq[a]+sq[b]);

num[69,1]=1/8 (br[p[1,2],p[3,4]]^2-4 s[1,2] s[3,4]);

num[69,2]=1/8 Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (br[a-p[3,4],p[3,4]]+br[p[3,4],a-p[5,6]]-sq[a]+sq[b]+sq[c]-sq[d]+sq[e]-sq[f]);

num[69,3]=br[a,p[5],p[3,4],p[1,2]]-br[p[5],p[3,4],p[1,2],a];

num[69,4]=br[a,p[3],p[5,6],p[1,2]]-br[p[3],p[5,6],p[1,2],a];

num[69,5]=br[c,p[3],p[5,6],p[1,2]]-br[p[3],p[5,6],p[1,2],c]+(br[p[1,2],p[3,4]] (br[e,p[3],p[5,6],p[1,2]]-br[p[3],p[5,6],p[1,2],e]))/br[p[1,2],p[5,6]];

num[69,6]=br[e,p[5],p[3,4],p[1,2]]+(br[p[1,2],p[5,6]] (br[c,p[5],p[3,4],p[1,2]]-br[p[5],p[3,4],p[1,2],c]))/br[p[1,2],p[3,4]]-br[p[5],p[3,4],p[1,2],e];

num[70,1]=br[p[3],p[4,5,6]] s[1,2];

num[71,1]=1/2 s[1,2] Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]];

num[72,1]=br[p[4],p[5,6]] s[1,2];

num[73,1]=s[1,2] s[5,6];

num[74,1]=br[p[1],p[2,3]] br[p[4],p[5,6]];

num[75,1]=1/2 s[1,2];

num[76,1]=1/2 br[p[1],p[2,3]];

num[77,1]=1/2 br[p[1],p[5,6]];

num[78,1]=-(1/2) s[1,6];

num[79,1]=1/2 s[1,3];

num[80,1]=-(1/4) br[p[1],p[3,4]];

num[81,1]=-(1/4) br[p[1],p[3,4,5]];

num[82,1]=1/2 s[1,4];

num[83,1]=1/4 Sqrt[br[p[1,2],p[5,6]]^2-4 s[1,2] s[5,6]];

num[84,1]=-(1/4) br[p[6],p[1,2]];

num[85,1]=1/2 s[1,2];

num[86,1]=-(1/4) Sqrt[br[p[1,2],p[3,6]]^2-4 s[1,2] s[3,6]];

num[87,1]=s[1,2,3]^2/(2 br[p[4],p[1,2,3]]);


(*standard integrand routing data*)
propRules[1]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5],h->ell[2]+p[4,5,6]};

propRules[2]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5],h->ell[2,1]+p[4,5,6]};

propRules[3]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5,6],h->ell[2,1]+p[4,5,6]};

propRules[4]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2]+p[5,6],h->ell[2,1]+p[5,6]};

propRules[5]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2]+p[5,6],h->ell[2,1]+p[5,6]};

propRules[6]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4,5],g->ell[2,1]+p[4,5],h->ell[2,1]+p[4,5,6]};

propRules[7]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2,1]+p[4,5],h->ell[2,1]+p[4,5,6]};

propRules[8]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5],h->ell[2,1]+p[5,6]};

propRules[9]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5],h->ell[2,1]+p[5,6]};

propRules[10]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4],h->ell[2,1]-p[1,2]};

propRules[11]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4,5],h->ell[2,1]-p[1,2]};

propRules[12]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5],g->ell[2,1]+p[3,4,5],h->ell[2,1]-p[1,2]};

propRules[13]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2]+p[3,4,5,6]};

propRules[14]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5],g->ell[2]+p[3,4,5,6]};

propRules[15]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5],g->ell[2]+p[4,5,6]};

propRules[16]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5],g->ell[2]+p[4,5,6]};

propRules[17]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4,5,6]};

propRules[18]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[19]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5,6],g->ell[2,1]+p[3,4,5,6]};

propRules[20]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[21]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2]+p[3,4,5,6],g->ell[2,1]+p[3,4,5,6]};

propRules[22]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5],g->ell[2,1]+p[4,5,6]};

propRules[23]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5,6],g->ell[2,1]+p[4,5,6]};

propRules[24]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4,5],f->ell[2]+p[4,5,6],g->ell[2,1]+p[4,5,6]};

propRules[25]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2,1]+p[4,5,6]};

propRules[26]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4,5],g->ell[2,1]+p[4,5,6]};

propRules[27]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4,5,6],g->ell[2,1]+p[4,5,6]};

propRules[28]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5,6]};

propRules[29]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5,6]};

propRules[30]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]+p[5,6]};

propRules[31]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[6],g->ell[2,1]+p[6]};

propRules[32]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5,6]};

propRules[33]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]+p[5,6]};

propRules[34]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4,5],f->ell[2,1]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[35]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2,1]+p[3,4],g->ell[2,1]+p[3,4,5,6]};

propRules[36]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2,1]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[37]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2,1]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[38]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[4],f->ell[2,1]+p[4,5],g->ell[2,1]+p[4,5,6]};

propRules[39]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4,5],f->ell[2,1]+p[4,5],g->ell[2,1]+p[4,5,6]};

propRules[40]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2,1]+p[4,5],g->ell[2,1]+p[4,5,6]};

propRules[41]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[5],f->ell[2,1]+p[5],g->ell[2,1]+p[5,6]};

propRules[42]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3,4],d->ell[2],e->ell[2]+p[5],f->ell[2,1]+p[5],g->ell[2,1]+p[5,6]};

propRules[43]={a->ell[1],b->ell[1]+p[1,2],c->ell[1]+p[1,2,3,4],d->ell[2],e->ell[2]+p[5],f->ell[2,1]+p[5],g->ell[2,1]+p[5,6]};

propRules[44]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2,1]+p[3,4,5,6]};

propRules[45]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2,1]+p[3,4,5,6]};

propRules[46]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4,5],f->ell[2,1]+p[3,4,5,6]};

propRules[47]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4,5,6],f->ell[2,1]+p[3,4,5,6]};

propRules[48]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[4],f->ell[2,1]+p[4,5,6]};

propRules[49]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[4,5],f->ell[2,1]+p[4,5,6]};

propRules[50]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2,1]+p[4,5,6]};

propRules[51]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4,5],f->ell[2,1]+p[4,5,6]};

propRules[52]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4,5,6],f->ell[2,1]+p[4,5,6]};

propRules[53]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[5],f->ell[2,1]+p[5,6]};

propRules[54]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[5,6],f->ell[2,1]+p[5,6]};

propRules[55]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[6],f->ell[2,1]+p[6]};

propRules[56]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3,4],d->ell[2],e->ell[2]+p[5],f->ell[2,1]+p[5,6]};

propRules[57]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3,4],d->ell[2],e->ell[2]+p[5,6],f->ell[2,1]+p[5,6]};

propRules[58]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3,4],d->ell[2],e->ell[2]+p[6],f->ell[2,1]+p[6]};

propRules[59]={a->ell[1],b->ell[1]+p[1,2],c->ell[1]+p[1,2,3,4],d->ell[2],e->ell[2]+p[5],f->ell[2,1]+p[5,6]};

propRules[60]={a->ell[1],b->ell[1]+p[1,2],c->ell[1]+p[1,2,3,4],d->ell[2],e->ell[2]+p[5,6],f->ell[2,1]+p[5,6]};

propRules[61]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2,3,4,5],e->ell[2,1]+p[2,3,4,5],f->ell[2,1]-p[1]};

propRules[62]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2,3,4],e->ell[2,1]+p[2,3,4],f->ell[2,1]-p[1]};

propRules[63]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2,3,4],e->ell[2,1]+p[2,3,4,5],f->ell[2,1]-p[1]};

propRules[64]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2,3],e->ell[2,1]+p[2,3,4],f->ell[2,1]-p[1]};

propRules[65]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2,3],e->ell[2,1]+p[2,3,4,5],f->ell[2,1]-p[1]};

propRules[66]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2],e->ell[2,1]+p[2,3,4,5],f->ell[2,1]-p[1]};

propRules[67]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[3,4],e->ell[2,1]+p[3,4,5],f->ell[2,1]-p[1,2]};

propRules[68]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[3],e->ell[2,1]+p[3,4,5],f->ell[2,1]-p[1,2]};

propRules[69]={a->ell[1],b->ell[1]+p[1,2],c->ell[2],d->ell[2]+p[3,4],e->ell[2,1]+p[3,4],f->ell[2,1]-p[1,2]};

propRules[70]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5,6]};

propRules[71]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2]+p[3,4,5,6]};

propRules[72]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5,6]};

propRules[73]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[5],f->ell[2]+p[5,6]};

propRules[74]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5,6]};

propRules[75]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2],e->ell[2,1]+p[2,3,4,5,6]};

propRules[76]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2,3],e->ell[2,1]+p[2,3,4,5,6]};

propRules[77]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2,3,4],e->ell[2,1]+p[2,3,4,5,6]};

propRules[78]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2,3,4,5],e->ell[2,1]+p[2,3,4,5,6]};

propRules[79]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[3],e->ell[2,1]+p[3,4,5,6]};

propRules[80]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[3,4],e->ell[2,1]+p[3,4,5,6]};

propRules[81]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[3,4,5],e->ell[2,1]+p[3,4,5,6]};

propRules[82]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[4],e->ell[2,1]+p[4,5,6]};

propRules[83]={a->ell[1],b->ell[1]+p[1,2],c->ell[2],d->ell[2]+p[3,4],e->ell[2,1]+p[3,4,5,6]};

propRules[84]={a->ell[1],b->ell[1]+p[1,2],c->ell[2],d->ell[2]+p[3,4,5],e->ell[2,1]+p[3,4,5,6]};

propRules[85]={a->ell[1],b->ell[1]+p[1,2],c->ell[2],d->ell[2]+p[3,4,5,6],e->ell[2,1]+p[3,4,5,6]};

propRules[86]={a->ell[1],b->ell[1]+p[1,2],c->ell[2],d->ell[2]+p[4,5],e->ell[2,1]+p[4,5,6]};

propRules[87]={a->ell[1],b->ell[1]+p[1,2,3],c->ell[2],d->ell[2]+p[4,5,6],e->ell[2,1]+p[4,5,6]};



==> anc/integrand_basis_tools.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary file CODEBASE for a complete 3-gon power-counting integrand basis at 2-loops for 6 particles
    "Illustrations of Integrand-Basis Building at Two Loops"
       by Jacob Bourjaily, Cameron Langer, and Yaqi Zheng
               [arXiv:2112.nnnnn].                                                                
                    
               
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(*Load all plain-text data defining the integrand basis*)
SetDirectory[NotebookDirectory[]];
If[FileExistsQ["integrand_basis_data.m"],(Get["integrand_basis_data.m"])];


(*"nicely" format expressions involving brackets (angle, square, trace, etc.), mandelstams, etc. *)
nice[exprn_]:=Block[{integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},zeraRule={Zeta[x_]:>Row[{"\[Zeta](",x,")"}]},loopLineRule=Join[{ell[x_]:>Subscript["\[ScriptL]",x],ell[x_,y_]:>Row[{Subscript["\[ScriptL]",x],"-",Subscript["\[ScriptL]",y]}]},(RuleDelayed[h_[x___,#1,#2,y___],h[x,Row[{"(",#3,")"}],y]]&@@@(Join@@@Transpose[{({{Symbol["A"],Symbol["B"]},{Symbol["C"],Symbol["D"]},{Symbol["X1"],Symbol["X2"]}}),{{Subscript["\[ScriptL]",1],""},{Subscript["\[ScriptL]",2],""},{"X",""}}}]))],loopVariableNameRule=(Rule@@@Transpose[Join@@@{({Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[6]),{{"A","B"},{"C","D"},{"E","F"},{"G","H"},{"J","K"},{"L","M"}}}]),capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={br[x___]:>Row[{"\[LeftDoubleBracket]",Row@Riffle[{x},","],"\[RightDoubleBracket]"}],s[x___]:>Subscript["s",Row[{x}]],sq[x_]:>Row[{"(",x,Superscript[")",2]}],ab[x1_,x2_]:>Row[{"\[LeftAngleBracket]",x1,x2,"\[RightAngleBracket]"}],sb[x1_,x2_]:>Row[{"[",x1,x2,"]"}],asb[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],sab[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],ab[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],sb[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},(*ruleRule=({ruleList:{_Rule..}:>MatrixForm[{ruleList/. {(q_->r_):>Column[{q,"\[DownArrow]",r},Alignment->Center]}}]})*)subscriptRule={p[x__]:>Subscript[p,Row[{x}]],head_[q_Integer]:>Subscript[head,q]},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Fold[Replace[#1,#2,{0,\[Infinity]}]&,exprn,{integerPaddingRule,zeraRule,loopLineRule,loopLineRule,loopVariableNameRule,capRule,bracketRule,subscriptRule,ruleRule}]/.matrixRule];



{Ls,Lbs}={{{19086,1920},{23408,3010},{13650,1870},{6507,1422},{720,600},{0,40}},{{-(136123/1894285500),-(48619/3788571000)},{1642/952254125,477/3809016500},{3306/857844245,281/857844245},{1345/183952134,445/367904268},{469/274320,35/109728},{-(52141/2290320),-(3881/916128)}}};
pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];

randomKinematics[n_:6]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+6,1}],3];Zs=Zs[[5;;-3]];Ls=Zs[[All,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;-1,3;;4]]);pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];ClearAll[ab];);

evaluate[exprn0_]:=Block[{exprn},ClearAll[p,ell,br,sq,s,f,ab,sb,sab,asb,\[Lambda]];exprn=ReleaseHold[exprn0];br[args__]:=Block[{eps=Array[Signature[{##}]&,{2,2}],xList=({args}/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})},Tr[Dot@@(Join@@({#1 . eps,Transpose[eps . #2]}&@@@Partition[xList,2]))]];s[x__Integer]:=Det[Total[pList[[Flatten[List@@@{x}]]]]];ab[a_Integer,B__,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@(Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[{B},2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];asb[a_Integer,B__,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];ab[x1_Integer,x2_Integer]:=ab[x1,x2]=Det[Ls[[{x1,x2}]]];sb[a_Integer,B__,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@(Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[{B},2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sab[a_Integer,B__,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@((Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.{ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))])[[1;;-2]]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sb[x1_Integer,x2_Integer]:=sb[x1,x2]=Det[Lbs[[{x1,x2}]]];sq[x_]:=sq[x]=(Det[(x/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[r_]:>ellX[r],p[w___]:>Total[pList[[{w}]]]})]);\[Lambda][x__]:=Ls[[x]];exprn=(exprn/.{ell[r_,s_]:>ellX[r]-ellX[s]})/.{ell[r_]:>ellX[r],p[w___]:>Total[pList[[{w}]]]};ClearAll[br,sq,p,ell,s,f,ab,sb,sab,asb,\[Lambda]];exprn];SetAttributes[evaluate,HoldFirst];
(*     A 2x2 matrix for each internal loop momentum *)
ellX[loop_]:={{x[loop,1],x[loop,2]},{x[loop,3],x[loop,4]}};

referencePoint=Thread[Rule[Variables[{ellX/@Range[2]}],{242,57,147,281,160,34,135,204}]];
randomPoint:=Thread[Rule[Variables[{ellX/@Range[2]}],RandomInteger[{1,500},{8}]]];



(*from numerator data to explicit integrands*)
(*integrand[] gives an *unrouted* expression,*)
integrand[x_,y_,perm_:Range[6]]:=Block[{rules=Thread[Rule[Range[6],perm]],seed=(num[x,y]/(Times@@(sq/@propRules[x][[All,1]])))},seed/.{p[q___]:>p@@Sort[({q}/.rules)],s[q___Integer]:>s@@(Sort[{q}/.rules])}];
(*integrandRouted[] gives one with explicit ell-dependence*)
integrandRouted[x_,y_,perm_:Range[6]]:=Block[{seed=integrand[x,y,perm],routing=propRules[x]},routing=(routing/.{p[q___]:>p@@Sort[({q}/.Thread[Rule[Range[6],perm]])]});seed/.routing];


(*general-purpose code related to graph drawing in Mathematica*)
centroid[polygon_]:=Block[{xList=polygon[[All,1]],yList=polygon[[All,2]],area},area=1/2Total[Apply[#1 #4-#2 #3&,Flatten/@Transpose[{Partition[xList,2,1,1],Partition[yList,2,1,1]}],{1}]];Power[6 area,-1]{Total[Apply[(#1+#2) (#1 #4-#2 #3)&,Flatten/@Transpose[{Partition[xList,2,1,1],Partition[yList,2,1,1]}],{1}]],Total[Apply[(#3+#4) (#1 #4-#2 #3)&,Flatten/@Transpose[{Partition[xList,2,1,1],Partition[yList,2,1,1]}],{1}]]}];
scalePolygon[scale_][polygonVerts_]:=Block[{centre=centroid[polygonVerts]},centre+scale(#-centre)&/@polygonVerts];



(*coordinates and miscellaneous data for graph drawing in Mathematica*)
graphTypeList={{4,0,4},{4,1,3},{4,2,2},{3,2,3},{3,0,4},{3,1,3},{4,1,2},{3,2,2},{3,1,2},{2,2,2},{3,0,3},{2,1,2}};
scalarTypeNos={{1},{2,3,4,5},{6,7,8,9},{10,11,12},{13,14,15,16},{17,18,19,20,21,22,23,24},{25,26,27,28,29,30,31,32,33},{34,35,36,37,38,39,40,41,42,43},{44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60},{61,62,63,64,65,66,67,68,69},{70,71,72,73,74},{75,76,77,78,79,80,81,82,83,84,85,86,87}};
Function[{x,y},Set[graphType[#],x]&/@y]@@@Transpose[{graphTypeList,scalarTypeNos}];
Set[graphDrawingData[#1],#2]&@@@Transpose[{graphTypeList,{{{{-1,-1},{-2,0},{-1,1},{0,0},{1,1},{2,0},{1,-1}},{{-1,-(7/4)},{-(11/4),0},{-1,7/4},{0,3/4},{1,7/4},{11/4,0},{1,-(7/4)}},{{1/Sqrt[2],-(1/Sqrt[2])},{-(1/Sqrt[2]),-(1/Sqrt[2])},{-(1/Sqrt[2]),1/Sqrt[2]},{1/Sqrt[2],1/Sqrt[2]},{-(1/Sqrt[2]),1/Sqrt[2]},{1/Sqrt[2],1/Sqrt[2]},{1/Sqrt[2],-(1/Sqrt[2])},{-(1/Sqrt[2]),-(1/Sqrt[2])}},{{7,1,2,3},{4,5,6,7},{7,1,2,3,7,4,5,6}}},{{{1/4 (1-Sqrt[5]),-(1/2) Sqrt[1/2 (5+Sqrt[5])]},{-1,0},{1/4 (1-Sqrt[5]),Sqrt[5/8+Sqrt[5]/8]},{1/4 (1+Sqrt[5]),Sqrt[5/8-Sqrt[5]/8]},{1/4 (1+Sqrt[5]+2 Sqrt[10-2 Sqrt[5]]),Sqrt[5/8-Sqrt[5]/8]},{1/4 (1+Sqrt[5]+2 Sqrt[10-2 Sqrt[5]]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (1+Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]}},{{-(7/16) (-1+Sqrt[5]),-(7/8) Sqrt[1/2 (5+Sqrt[5])]},{-(7/4),0},{-(7/16) (-1+Sqrt[5]),7/8 Sqrt[1/2 (5+Sqrt[5])]},{1/4 (1+Sqrt[5]+3 Sin[\[Pi]/9]),1/4 (Sqrt[10-2 Sqrt[5]]+3 Cos[\[Pi]/9])},{1/8 (2+3 Sqrt[2]+2 Sqrt[5]+4 Sqrt[10-2 Sqrt[5]]),(3+2 Sqrt[5-Sqrt[5]])/(4 Sqrt[2])},{1/8 (2+3 Sqrt[2]+2 Sqrt[5]+4 Sqrt[10-2 Sqrt[5]]),-((3+2 Sqrt[5-Sqrt[5]])/(4 Sqrt[2]))},{1/4 (1+Sqrt[5]+3 Sin[\[Pi]/9]),1/4 (-Sqrt[10-2 Sqrt[5]]-3 Cos[\[Pi]/9])}},{{1/4 (-1+Sqrt[5]),1/4 (1-Sqrt[2 (5+Sqrt[5])])},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 3, 0]},{1/4 (-1+Sqrt[5]),1/4 (-2+Sqrt[2 (5+Sqrt[5])])},{0,1/2},{1,0},{0,-(1/2)},{-(3/2),0}},{{7,1,2,3,4},{4,5,6,7},{7,1,2,3,4,5,6}}},{{{1/4 (1-Sqrt[5]),-(1/2) Sqrt[1/2 (5+Sqrt[5])]},{-1,0},{1/4 (1-Sqrt[5]),Sqrt[5/8+Sqrt[5]/8]},{1/4 (1+Sqrt[5]),Sqrt[5/8-Sqrt[5]/8]},{1/4 (1+Sqrt[5]+Sqrt[10-2 Sqrt[5]]),0},{1/4 (1+Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (1+Sqrt[5]-Sqrt[10-2 Sqrt[5]]),0}},{{-(7/16) (-1+Sqrt[5]),-(7/8) Sqrt[1/2 (5+Sqrt[5])]},{-(7/4),0},{-(7/16) (-1+Sqrt[5]),7/8 Sqrt[1/2 (5+Sqrt[5])]},{1/4 (1+Sqrt[5]+3 Sin[(7 \[Pi])/40]),1/4 (Sqrt[10-2 Sqrt[5]]+3 Cos[(7 \[Pi])/40])},{1.9593022466674206`,0.`},{1/4 (1+Sqrt[5]+3 Sin[(7 \[Pi])/40]),1/4 (-Sqrt[10-2 Sqrt[5]]-3 Cos[(7 \[Pi])/40])},{-0.3412682579175257`,0.`}},{{1/4 (-1+Sqrt[5]),1/4 (1-Sqrt[2 (5+Sqrt[5])])},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 3, 0]},{1/4 (-1+Sqrt[5]),1/4 (-2+Sqrt[2 (5+Sqrt[5])])},{1/Sqrt[2],-(1/4)+1/Sqrt[2]},{1/Sqrt[2],-(1/Sqrt[2])},{-(1/4)-1/Sqrt[2],1/4-1/Sqrt[2]},{-(1/2)-1/Sqrt[2],-(1/2)+1/Sqrt[2]}},{{6,1,2,3,4,7},{4,5,6,7},{6,1,2,3,4,5}}},{{{-2,-1},{-2,1},{0,1},{2,1},{2,-1},{0,-1},{0,0}},{{-2-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-2-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{0,7/4},{2+3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{2+3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{0,-(7/4)},{-(3/4),0}},{{0,-(3/4)},{-(3/2),0},{0,1/2},{0,1/2},{1,0},{0,-(3/4)},{-(3/2),0},{-(3/2),0}},{{6,1,2,3,7},{7,3,4,5,6},{6,1,2,3,4,5}}},{{{-1,-1},{-1,1},{0,0},{1,1},{2,0},{1,-1}},{{-1-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-1-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{0,3/4},{1,7/4},{11/4,0},{1,-(7/4)}},{{1/Sqrt[2],-(1/Sqrt[2])},{-(3/2),0},{1/Sqrt[2],1/Sqrt[2]},{-(1/Sqrt[2]),1/Sqrt[2]},{1/Sqrt[2],1/Sqrt[2]},{1/Sqrt[2],-(1/Sqrt[2])},{-(1/Sqrt[2]),-(1/Sqrt[2])}},{{3,1,2},{3,4,5,6},{3,1,2,3,4,5,6}}},{{{-2,-1},{-2,1},{0,1},{2,1},{2,-1},{0,-1}},{{-2-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-2-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{0,7/4},{2+3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{2+3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{0,-(7/4)}},{{0,-(3/4)},{-(3/2),0},{0,1/2},{0,1/2},{1,0},{0,-(3/4)},{-(3/2),0}},{{6,1,2,3},{3,4,5,6},{6,1,2,3,4,5}}},{{{1/4 (1-Sqrt[5]),-(1/2) Sqrt[1/2 (5+Sqrt[5])]},{-1,0},{1/4 (1-Sqrt[5]),Sqrt[5/8+Sqrt[5]/8]},{1/4 (1+Sqrt[5]),Sqrt[5/8-Sqrt[5]/8]},{1/4 (1+Sqrt[5]+Sqrt[10-2 Sqrt[5]]),0},{1/4 (1+Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]}},{{-(7/16) (-1+Sqrt[5]),-(7/8) Sqrt[1/2 (5+Sqrt[5])]},{-(7/4),0},{-(7/16) (-1+Sqrt[5]),7/8 Sqrt[1/2 (5+Sqrt[5])]},{1/4 (1+Sqrt[5]+3 Sin[(7 \[Pi])/40]),1/4 (Sqrt[10-2 Sqrt[5]]+3 Cos[(7 \[Pi])/40])},{1.9593022466674206`,0.`},{1/4 (1+Sqrt[5]+3 Sin[(7 \[Pi])/40]),1/4 (-Sqrt[10-2 Sqrt[5]]-3 Cos[(7 \[Pi])/40])}},{{1/4 (-1+Sqrt[5]),1/4 (1-Sqrt[2 (5+Sqrt[5])])},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 3, 0]},{1/4 (-1+Sqrt[5]),1/4 (-2+Sqrt[2 (5+Sqrt[5])])},{1/Sqrt[2],1/Sqrt[2]},{1/Sqrt[2],-(1/Sqrt[2])},{-(3/2),0}},{{6,1,2,3,4},{4,5,6},{6,1,2,3,4,5}}},{{{-2.5`,-1},{-2.5`,1},{0,1},{1/Sqrt[2],0},{0,-1},{-(1/Sqrt[2]),0}},{{-3.0303300858899105`,-1-3/(4 Sqrt[2])},{-3.0303300858899105`,1+3/(4 Sqrt[2])},{3/4 Sin[(7 \[Pi])/40],1+3/4 Cos[(7 \[Pi])/40]},{3/4+1/Sqrt[2],0},{0.2939054426527212`,-1.4796100924491769`},{-(3/4)-1/Sqrt[2],0}},{{0,-(3/4)},{-(3/2),0},{0,1/2},{Sqrt[2/3],-(1/2)+1/Sqrt[3]},{-(1/4)+Sqrt[2/3],-(1/Sqrt[3])},{1/6 (-3-2 Sqrt[6]),-(1/Sqrt[3])},{1/6 (-3-2 Sqrt[6]),-(1/2)+1/Sqrt[3]}},{{5,1,2,3,6},{6,3,4,5},{5,1,2,3,4}}},{{{-2,-1},{-2,1},{0,1},{1/Sqrt[2],0},{0,-1}},{{-2-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-2-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{3/8,1+(3 Sqrt[3])/8},{3/4+1/Sqrt[2],0},{3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])}},{{0,-(3/4)},{-(3/2),0},{0,1/2},{Sqrt[2/3],-(1/4)+1/Sqrt[3]},{-(1/4)+Sqrt[2/3],-(1/4)-1/Sqrt[3]},{-(3/2),0}},{{5,1,2,3},{3,4,5},{5,1,2,3,4}}},{{{-Sqrt[2],0},{0,1},{Sqrt[2],0},{0,-1},{0,0}},{{-(3/4)-Sqrt[2],0},{0,7/4},{3/4+Sqrt[2],0},{0,-(7/4)},{-0.5625`,0.`}},{{-(1/Sqrt[3]),1/4-Sqrt[2/3]},{-(1/Sqrt[3]),-(1/4)+Sqrt[2/3]},{1/Sqrt[3],-(1/4)+Sqrt[2/3]},{1/Sqrt[3],1/4-Sqrt[2/3]},{-(3/2),0},{-(3/2),-(1/4)}},{{4,1,2,5},{5,2,3,4},{4,1,2,3}}},{{{-1,-1},{-1,1},{0,0},{1,1},{1,-1}},{{-1-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-1-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{0,3/4},{1+3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{1+3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])}},{{1/Sqrt[2],-(1/Sqrt[2])},{-(3/2),0},{1/Sqrt[2],-(1/4)+1/Sqrt[2]},{-(1/Sqrt[2]),-(1/4)+1/Sqrt[2]},{1,0},{-(1/4)-1/Sqrt[2],-(1/Sqrt[2])}},{{3,1,2},{3,4,5},{3,1,2,3,4,5}}},{{{-Sqrt[2],0},{0,1},{Sqrt[2],0},{0,-1}},{{-(3/4)-Sqrt[2],0},{0,7/4},{3/4+Sqrt[2],0},{0,-(7/4)}},{{-(1/Sqrt[3]),-Sqrt[(2/3)]},{-(1/Sqrt[3]),Sqrt[2/3]},{1/Sqrt[3],Sqrt[2/3]},{1/Sqrt[3],-Sqrt[(2/3)]},{-(3/2),0}},{{4,1,2},{2,3,4},{4,1,2,3}}}}}];


(*main integrand and contour-drawing codebase. *)
drawScalarGraph[graphNo_Integer,perm_:Range[6]]:=Block[{edgeData=(edgeList[graphNo]/.{p[x___]:>p@@({x}/.Thread[Rule[Range[6],perm]])}),type=graphType[graphNo],vertCoords,pCoords,solidEdges,allVerts,extVerts,edgePlaces,infCycles},{vertCoords,pCoords,edgePlaces,infCycles}=graphDrawingData[type];solidEdges=DirectedEdge@@@(edgeData[[All,1;;2]]);allVerts=DeleteDuplicates[Flatten[edgeData[[All,1;;2]]]];pCoords=pCoords[[edgeData[[Total[type]+1;;-1,2]][[All,1]]]];extVerts=edgeData[[Total[type]+1;;-1,-1]];Graph[solidEdges,EdgeShapeFunction->(Rule[#,GraphElementData[{"Arrow","ArrowSize"->.05}]]&/@solidEdges),EdgeStyle->Join[(#->{CapForm["Round"],Black,Thick}&/@solidEdges)],VertexCoordinates->Thread[Rule[Join[v/@Range[Total[type]-1],extVerts],Join[vertCoords,pCoords]]],VertexLabels->Join[#->Style[If[Length[List@@#]>1,Row@Flatten[List["[",Riffle[(List@@#),","],"]"]],Row[{"",#[[1]],""}]],FontSize->12]&/@(extVerts)],VertexSize->Join[(#->{"Scaled",0.024}&/@Cases[allVerts,v[x_],{0,\[Infinity]}]),(#->{"Scaled",0.0}&/@Cases[allVerts,p[x__],{0,\[Infinity]}])],VertexStyle->Directive[Black],EdgeLabels->Join[Reverse@Thread[Rule[solidEdges[[1;;Total[type]]],Placed[#1,{1/2,-#2+{0,.6}}]&@@@Transpose[{Join[{a,b,c,d,e,f,g,h}[[1;;Total[type]]]],edgePlaces}]]]],ImageSize->{200,170},GraphLayout->"SpringElectricalEmbedding"]];

drawContourGraphElement[topNo_Integer,data_,perm_:Range[6]]:=Block[{edgeData=(edgeList[topNo]/.{p[x___]:>p@@({x}/.Thread[Rule[Range[6],perm]])}),type=graphType[topNo],vertCoords,compDraw,pCoords,rawEdges,extra={},allVerts,extVerts,edgePlaces,colorList,edges,otherDecoration,soft,infDraw,infCycles,vertNames},colorList=data[[1]];{vertCoords,pCoords,edgePlaces,infCycles}=graphDrawingData[type];vertNames=Join[v/@Range[Length[vertCoords]]];rawEdges=DirectedEdge@@@(edgeData[[All,1;;2]]);pCoords=pCoords[[edgeData[[Total[type]+1;;-1,2]][[All,1]]]];extVerts=edgeData[[Total[type]+1;;-1,-1]];infDraw=Block[{label=(Cases[data,inf[x__],{0,\[Infinity]}]),infVerts},If[Length[label]==0,{},(infVerts=(label[[1]]/.{inf[a,b,c]->infCycles[[{1,2,3}]],inf[a,b]->infCycles[[{1,2}]],inf[a]->infCycles[[1]],inf[b]->infCycles[[2]],inf[c]->infCycles[[3]]});Which[label[[1]]===inf[a,b],Graphics[{AbsoluteThickness[1.5],Red,Line/@Partition[scalePolygon[0.85][vertCoords[[infVerts[[1]]]]],2,1,1],Text[Style["\[Infinity]",Red],Mean@vertCoords[[infVerts[[1]]]][[1;;2]]+{0,1/4}],AbsoluteThickness[1.5],Blue,Line/@Partition[scalePolygon[0.85][vertCoords[[infVerts[[2]]]]],2,1,1],Text[Style["\[Infinity]",Blue],Mean@vertCoords[[infVerts[[2]]]][[{1,-1}]]+{1/4,0}]}],label[[1]]===inf[a,b,c],Graphics[{AbsoluteThickness[1.5],Red,Line/@Partition[scalePolygon[0.85][vertCoords[[infVerts[[1]]]]],2,1,1],Text[Style["\[Infinity]",Red],Mean@vertCoords[[infVerts[[1]]]][[1;;2]]+{0,1/4}],AbsoluteThickness[1.5],Blue,Line/@Partition[scalePolygon[0.85][vertCoords[[infVerts[[2]]]]],2,1,1],Text[Style["\[Infinity]",Blue],Mean@vertCoords[[infVerts[[2]]]][[{1,-1}]]+{1/4,0}],AbsoluteThickness[1.5],Darker@Darker[Green],Line/@Partition[scalePolygon[1.1][vertCoords[[infVerts[[3]]]]],2,1,1],Text[Style["\[Infinity]",Darker@Darker[Green]],Mean@vertCoords[[infVerts[[3]]]][[{1,2}]]+{-1/4,-1/4}]}],MemberQ[{inf[a],inf[b]},label[[1]]],(Graphics[{AbsoluteThickness[1.5],If[label[[1]]===inf[a],Red,Blue],Line/@Partition[scalePolygon[0.85][vertCoords[[infVerts]]],2,1,1],If[label[[1]]===inf[a],Text[Style["\[Infinity]",Red],Mean@vertCoords[[infVerts]][[1;;2]]+{0,1/4}],Text[Style["\[Infinity]",Blue],Mean@vertCoords[[infVerts]][[{1,-1}]]+{1/4,0}]]}]),True,(Graphics[{AbsoluteThickness[1.5],Darker@Darker[Green],Line/@Partition[scalePolygon[1.1][vertCoords[[infVerts]]],2,1,1],Text[Style["\[Infinity]",Darker@Darker[Green]],Mean@vertCoords[[infVerts]][[{1,2}]]+{-1/4,-1/4}]}])])]];colorList=Block[{sList=Cases[data,s[x__]:>{x},{0,\[Infinity]}]},Which[Length[sList]==0,data[[1]],Length[sList]>0,ReplacePart[data[[1]],#->s&/@DeleteDuplicates[Flatten[sList]]]]];otherDecoration=(Which[Length[#]>=1,#[[1]],Length[#]==0,{}]&@DeleteDuplicates[Cases[data,odd|even|dp|pl|mi,{1,\[Infinity]}]]/.{odd->{Text[Style["(odd)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]},even->{Text[Style["(even)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]},dp->{Text[Style["(double pole)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]},pl->{Text[Style["(+)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]},mi->{Text[Style["(-)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]}});otherDecoration=Join[otherDecoration,(Which[Length[#]>=2,#[[2]],Length[#]<=1,{}]&@DeleteDuplicates[Cases[data,odd|even|dp|pl|mi,{1,\[Infinity]}]]/.{odd->{Text[Style["(odd)",Black,FontFamily->"Times",FontSize->12],{0,-8.5/4}]},even->{Text[Style["(even)",Black,FontFamily->"Times",FontSize->12],{0,-8.5/4}]},dp->{Text[Style["(double pole)",Black,FontFamily->"Times",FontSize->12],{0,-8.5/4}]},pl->{Text[Style["(+)",Black,FontFamily->"Times",FontSize->12],{0,-8.5/4}]},mi->{Text[Style["(-)",Black,FontFamily->"Times",FontSize->12],{0,-8.5/4}]}})];compDraw=Graphics[Join[Disk[#,0.06]&/@vertCoords[[Flatten[Position[colorList,c]]]],otherDecoration]];edges=Block[{sList=Cases[data,s[x__]:>{x},{0,\[Infinity]}],eph=Select[edgeList[topNo][[All,1;;2]],DeleteDuplicates[Head/@#]==={v}&],softEdges},softEdges=Select[eph,Function[{x},Max[Length[Intersection[x[[All,1]],#]]&/@sList]==2][#]&];{Complement[eph,softEdges][[All,All,1]],softEdges[[All,All,1]]}];soft=DirectedEdge[v[#1],v[#2]]&@@@edges[[2]];Show[infDraw,Graph[rawEdges,EdgeShapeFunction->(Rule[#,GraphElementData[{"Arrow","ArrowSize"->.05}]]&/@rawEdges),EdgeStyle->(If[MemberQ[soft,#],(#->{CapForm["Round"],Black,Thick,Dashed}),((#->{CapForm["Round"],Black,Thick}))]&/@rawEdges),VertexCoordinates->Thread[Rule[Join[v/@Range[Total[type]-1],extVerts],Join[vertCoords,pCoords]]],VertexLabels->Join[#->Style[If[Length[List@@#]>1,Row@Flatten[List["[",Riffle[(List@@#),","],"]"]],Row[{"",#[[1]],""}]],FontSize->12]&/@(extVerts)],VertexSize->Join[#->{"Scaled",0.04}&/@(vertNames[[Flatten[Position[colorList,b|w|k]]]]),#->{"Scaled",0.08}&/@(vertNames[[Flatten[Position[colorList,c]]]]),#->{"Scaled",0.025}&/@(vertNames[[Flatten[Position[colorList,s]]]]),#->{"Scaled",0.0}&/@DeleteDuplicates[Cases[edgeData[[All,1;;2]],p[x__],{0,\[Infinity]}]]],VertexStyle->Sort@Join[(#->Directive[White,EdgeForm[AbsoluteThickness[2]]]&/@vertNames[[Flatten[Position[colorList,w]]]]),#->Directive[RGBColor[0.6,0.6,0.7765],EdgeForm[AbsoluteThickness[2]]]&/@vertNames[[Flatten[Position[colorList,b]]]],#->Directive[Black,EdgeForm[AbsoluteThickness[2]]]&/@vertNames[[Flatten[Position[colorList,k]]]],#->Directive[Black,EdgeForm[None]]&/@vertNames[[Flatten[Position[colorList,s]]]],#->Directive[Opacity[0],White,EdgeForm[AbsoluteThickness[2]]]&/@vertNames[[Flatten[Position[colorList,c]]]],#->RGBColor[0.6,0.1,0.15]&/@vertNames[[Flatten[Position[colorList,r]]]]],EdgeLabels->Join[Reverse@Thread[Rule[rawEdges[[1;;Total[type]]],Placed[#1,{1/2,-#2+{0,.6}}]&@@@Transpose[{Join[{a,b,c,d,e,f,g,h}[[1;;Total[type]]]],edgePlaces}]]]],ImageSize->{200,170},GraphLayout->"SpringElectricalEmbedding"],compDraw,ImageSize->{200,170}]];

drawContour[topNo_Integer,contourNo_,perm_:Range[6]]:=Block[{raw=contourLists[topNo][[contourNo]]},Which[Head[raw]===pt,(drawContourGraphElement[topNo,((List@@(contourLists[topNo][[contourNo]]))[[1]]),perm]),Head[raw]===pl,Row[Join[{Style["{",FontSize->50,FontFamily->"Times"]},Riffle[((drawContourGraphElement[topNo,#,perm])&/@((List@@(contourLists[topNo][[contourNo]])))),Style["+",FontSize->40,FontFamily->"Times"]],{Style["}",FontSize->50,FontFamily->"Times"]}],ImageSize->{250*(Length[(List@@(contourLists[topNo][[contourNo]]))]),170},ImageMargins->0],True,Row[Join[{Style["{",FontSize->50,FontFamily->"Times"]},Riffle[((drawContourGraphElement[topNo,#,perm])&/@(Partition[(List@@(contourLists[topNo][[contourNo]]))[[1]],1])),Style["\[RightArrow]",FontSize->40,FontFamily->"Times"]],{Style["}",FontSize->50,FontFamily->"Times"]}],ImageSize->{250*(Length[(List@@(contourLists[topNo][[contourNo]]))[[1]]]),170}]]];
drawContoursList[topNo_Integer]:=drawContour[topNo,#]&/@Range[Length[contourLists[topNo]]];

